The historical vanishing of the Blazhko effect of RR Lyr from GEOS and Kepler surveys

RR Lyr is one of the most studied variable stars. Its light curve has been regularly monitored since the discovery of the periodic variability in 1899. Analysis of all observed maxima allows us to identify two primary pulsation states defined as pulsation over a long (P0 longer than 0.56684 d) and a short (P0 shorter than 0.56682 d) primary pulsation period. These states alternate with intervals of 13-16 yr, and are well defined after 1943. The 40.8 d periodical modulations of the amplitude and the period (i.e. Blazhko effect) were noticed in 1916. We provide homogeneous determinations of the Blazhko period in the different primary pulsation states. The Blazhko period does not follow the variations of P0 and suddenly diminished from 40.8 d to around 39.0 d in 1975. The monitoring of these periodicities deserved and deserves a continuous and intensive observational effort. For this purpose we have built dedicated, transportable and autonomous small instruments, Very Tiny Telescopes (VTTs), to observe the times of maximum brightness of RR Lyr. As immediate results the VTTs recorded the last change of P0 state in mid-2009 and extended the time coverage of the Kepler observations, thus recording a maximum O-C amplitude of the Blazhko effect at the end of 2008, followed by the historically smallest O-C amplitude in late 2013. This decrease is still ongoing and VTT instruments are ready to monitor the expected increase in the next few years.

==> anc/appendixB.txt <==
# Maxima used to determine the historical linear ephemeris
#               HJD Max  =  2414921.7746  +  0.566835616 x E 
#
# HJD = Heliocenric Julian Day 
# Uncert. = Estimated uncertainty on the time of maximum 
# O-C : Observed time of maximum minus calculated time of maximum 
# E : Cycle number used in the linear ephemeris to obtain the calculated time of maximum 
# Reference : Paper where the tabulated time of maximum is reported 
# Observer: Name of the observer, if specified in the Reference 
# Method of observation: visual (vis), photographic (pg), pe (photolectric), ccd (CCD), 
                        dslr (digital photographic camera) 
 Comment : supplementary information 

    HJD      Uncert.    O-C        E    Reference                      Observer            Method         Comment


2414921.6750  0.01    -0.0996       0  Wendell,1909, Wendell,1914      O.C. Wendell          vis                                           
2414925.6350  0.01    -0.1074       7  Wendell,1909, Wendell,1914      O.C. Wendell          vis                                           
2414938.6410  0.0     -0.1387      30  Wendell,1909, Wendell,1914      O.C. Wendell          vis                                           
2414984.5600  0.0     -0.1334     111  Wendell,1909, Wendell,1914      O.C. Wendell          vis                                           
2415184.6460  0.0     -0.1403     464  Wendell,1909, Wendell,1914      O.C. Wendell          vis                                           
2418919.4580  0.01    -0.2082    7053  Hertzsprung,1922                E. Hertzsprung        pg                                            
2418944.4270  0.01    -0.1800    7097  Hertzsprung,1922                E. Hertzsprung        pg                                            
2419300.4200  0.01    -0.1597    7725  Hertzsprung,1922                E. Hertzsprung        pg                                            
2419635.9700  0.01    -0.1764    8317  Detre,1943                      -                     vis                                           
2419659.7750  0.01    -0.1785    8359  Detre,1943                      -                     vis                                           
2419692.6560  0.01    -0.1740    8417  Detre,1943                      -                     vis                                           
2419697.7570  0.01    -0.1745    8426  Detre,1943                      -                     vis                                           
2419701.7160  0.01    -0.1833    8433  Detre,1943                      -                     vis                                           
2420008.3720  0.01    -0.1854    8974  Hertzsprung,1922                E. Hertzsprung        pg                                            
2420012.3320  0.01    -0.1933    8981  Hertzsprung,1922                E. Hertzsprung        pg                                            
2420021.4100  0.01    -0.1846    8997  Hertzsprung,1922                E. Hertzsprung        pg                                            
2420038.4410  0.01    -0.1587    9027  Hertzsprung,1922                E. Hertzsprung        pg                                            
2420042.4080  0.01    -0.1596    9034  Hertzsprung,1922                E. Hertzsprung        pg                                            
2420065.6200  0.0     -0.1878    9075  Detre,1943                      C.C. Kiess            vis                                           
2420077.5520  0.01    -0.1594    9096  Detre,1943                      H. Shapley            vis                                           
2420082.6470  0.01    -0.1659    9105  Detre,1943                      C.C. Kiess            vis                                           
2420244.7550  0.0     -0.1729    9391  Detre,1943                      C.C. Kiess            pg          cf Laws Bull 22                   
2420269.6990  0.01    -0.1696    9435  Detre,1943                      C.C. Kiess            pg          cf Laws Bull 22                   
2420282.7390  0.01    -0.1669    9458  Detre,1943                      C.C. Kiess            pg          cf Laws Bull 22                   
2420290.6680  0.01    -0.1736    9472  Detre,1943                      C.C. Kiess            vis                                           
2420303.6870  0.01    -0.1918    9495  Detre,1943                      C.C. Kiess            vis                                           
2420396.6720  0.0     -0.1678    9659  Detre,1943                      C.C. Kiess            vis                                           
2420401.7560  0.01    -0.1853    9668  Detre,1943                      C.C. Kiess            pg          cf Laws Bull 22                   
2420425.5730  0.01    -0.1754    9710  Detre,1943                      C.C. Kiess            pg          cf Laws Bull 22                   
2420446.5351  0.01    -0.1862    9747  Laws Bull 22                    C.C. Kiess            pg                                            
2421697.5940  0.0     -0.1336   11954  Detre,1943                      E. Leiner             vis                                           
2421709.5300  0.0     -0.1011   11975  Detre,1943                      E. Leiner             vis                                           
2421713.4820  0.0     -0.1170   11982  Detre,1943                      E. Leiner             vis                                           
2421717.4570  0.01    -0.1098   11989  Detre,1943                      E. Leiner             vis                                           
2421776.3740  0.01    -0.1437   12093  Detre,1943                      E. Leiner             vis                                           
2422028.6430  0.01    -0.1166   12538  Detre,1943                      E. Leiner             vis                                           
2422086.4460  0.01    -0.1308   12640  Detre,1943                      E. Leiner             vis                                           
2422099.4740  0.01    -0.1400   12663  Detre,1943                      E. Leiner             vis                                           
2422111.4120  0.01    -0.1056   12684  Detre,1943                      E. Leiner             vis                                           
2422213.4110  0.01    -0.1370   12864  Detre,1943                      E. Leiner             vis                                           
2422790.4900  0.01    -0.0966   13882  Detre,1943                      Schutte               pg                                            
2423298.4100  0.01    -0.0613   14778  Detre,1943                      J. Haas               vis                                           
2423370.3550  0.01    -0.1045   14905  Detre,1943                      J. Haas               vis                                           
2424308.5100  0.01    -0.0624   16560  Detre,1943                      Schilt                pg                                            
2424312.5100  0.01    -0.0303   16567  Detre,1943                      Schilt                pg                                            
2424346.4830  0.01    -0.0674   16627  Detre,1943                      Schilt                pg                                            
2424397.4770  0.01    -0.0886   16717  VBB 5,4                         R. Prager             pg                                            
2424406.5450  0.01    -0.0900   16733  VBB 5,4                         R. Prager             pg                                            
2424409.4120  0.01    -0.0571   16738  Detre,1943                      J. Haas               vis                                           
2424410.5100  0.01    -0.0928   16740  VBB 5,4                         R. Prager             pg                                            
2424426.3750  0.01    -0.0992   16768  VBB 5,4                         R. Prager             pg                                            
2424430.3820  0.0     -0.0601   16775  Detre,1943                      van Gent              pg                                            
2424439.4230  0.01    -0.0884   16791  VBB 5,4                         R. Prager             pg                                            
2424443.3920  0.01    -0.0873   16798  VBB 5,4                         R. Prager             pg                                            
2424446.2890  0.01    -0.0245   16803  Detre,1943                      E. Leiner             pg                                            
2424455.2830  0.01    -0.0998   16819  VBB 5,4                         R. Prager             pg                                            
2424472.3450  0.01    -0.0429   16849  Detre,1943                      A. De Sitter          pg                                            
2424501.2040  0.01    -0.0925   16900  VBB 5,4                         R. Prager             pg                                            
2424501.2410  0.01    -0.0555   16900  Detre,1943                      J. Haas               vis                                           
2425100.3750  0.01    -0.0668   17957  Kukarkin, 1934a                 B.V. Kukarkin         vis                                           
2425147.4720  0.01    -0.0171   18040  Detre,1943                      Hellerich             vis                                           
2425152.5530  0.01    -0.0376   18049  Detre,1943                      Hellerich             vis                                           
2425324.2550  0.01    -0.0868   18352  Kukarkin, 1934a                 B.V. Kukarkin         vis                                           
2425328.2320  0.01    -0.0777   18359  Kukarkin, 1934a                 B.V. Kukarkin         vis                                           
2425329.3500  0.01    -0.0933   18361  Kukarkin, 1934a                 B.V. Kukarkin         vis                                           
2425413.2460  0.01    -0.0890   18509  Kukarkin, 1934a                 B.V. Kukarkin         vis                                           
2425414.3850  0.01    -0.0837   18511  Kukarkin, 1934a                 B.V. Kukarkin         vis                                           
2425503.3980  0.01    -0.0639   18668  Kukarkin, 1934a                 B.V. Kukarkin         vis                                           
2425504.5360  0.01    -0.0596   18670  Kukarkin, 1934a                 B.V. Kukarkin         vis                                           
2425527.1870  0.01    -0.0820   18710  Kukarkin, 1934a                 B.V. Kukarkin         vis                                           
2425531.1830  0.01    -0.0538   18717  Detre,1943                      B.V. Kukarkin         vis                                           
2425732.3840  0.01    -0.0795   19072  Kukarkin, 1934a                 B.V. Kukarkin         vis                                           
2425740.3280  0.01    -0.0712   19086  Kukarkin, 1934a                 B.V. Kukarkin         vis                                           
2425775.4680  0.01    -0.0750   19148  Florya, 1936                    N.F. Florya           vis                                           
2425812.3520  0.01    -0.0353   19213  Detre,1943                      N.F. Florya           vis                                           
2425829.3240  0.01    -0.0684   19243  Kukarkin, 1934a                 B.V. Kukarkin         vis                                           
2425863.3560  0.0     -0.0465   19303  Detre,1943                      A. De Sitter          vis                                           
2425880.3990  0.0     -0.0086   19333  Detre,1943                      A. De Sitter          vis                                           
2426215.3430  0.01    -0.0644   19924  Florya, 1936                    N.F. Florya           vis                                           
2426219.3410  0.01    -0.0343   19931  Detre,1943                      N.F. Florya           vis                                           
2426220.4420  0.01    -0.0669   19933  Florya, 1936                    N.F. Florya           vis                                           
2426227.2910  0.01    -0.0200   19945  Detre,1943                      N.F. Florya           vis                                           
2426240.2950  0.01    -0.0532   19968  Florya, 1936                    N.Max-RR_Lyr.txt F. Florya           vis                                           
2426248.2640  0.01    -0.0199   19982  Detre,1943                      N.F. Florya           vis                                           
2426265.2240  0.01    -0.0649   20012  Florya, 1936                    N.F. Florya           vis                                           
2426305.4770  0.01    -0.0573   20083  Florya, 1936                    N.F. Florya           vis                                           
2426324.1990  0.01    -0.0409   20116  Florya, 1936                    N.F. Florya           vis                                           
2426325.3300  0.01    -0.0435   20118  Florya, 1936                    N.F. Florya           vis                                           
2426474.4010  0.01    -0.0503   20381  Kukarkin, 1934a                 B.V. Kukarkin         vis                                           
2426537.3330  0.01    -0.0370   20492  Kukarkin, 1934a                 B.V. Kukarkin         vis                                           
2426541.3060  0.01    -0.0319   20499  Kukarkin, 1934a                 B.V. Kukarkin         vis                                           
2426546.3920  0.01    -0.0474   20508  Florya, 1936                    N.F. Florya           vis                                           
2426559.4250  0.01    -0.0516   20531  Florya, 1936                    N.F. Florya           vis                                           
2426563.3920  0.01    -0.0525   20538  Florya, 1936                    N.F. Florya           vis                                           
2426571.3470  0.01    -0.0332   20552  Florya, 1936                    N.F. Florya           vis                                           
2426572.4730  0.01    -0.0409   20554  Florya, 1936                    N.F. Florya           vis                                           
2426581.5900  0.0      0.0068   20570  Detre,1943                      A. De Sitter          pg                                            
2426593.4710  0.01    -0.0158   20591  Detre,1943                      A. De Sitter          pg                                            
2426625.1900  0.01    -0.0396   20647  Kukarkin, 1934a                 B.V. Kukarkin         vis                                           
2426626.3720  0.01     0.0088   20649  Detre,1943                      A. De Sitter          pg                                            
2426626.3750  0.01     0.0118   20649  Detre,1943                      B.V. Kukarkin         vis                                           
2426630.2840  0.01    -0.0471   20656  Kukarkin, 1934a                 B.V. Kukarkin         vis                                           
2426634.2510  0.01    -0.0479   20663  Kukarkin, 1934a                 B.V. Kukarkin         vis                                           
2426650.1280  0.01    -0.0423   20691  Kukarkin, 1934a                 B.V. Kukarkin         vis                                           
2426654.1050  0.01    -0.0332   20698  Kukarkin, 1934a                 B.V. Kukarkin         vis                                           
2426854.7770  0.01    -0.0210   21052  Kukarkin, 1934a                 B.V. Kukarkin         vis                                           
2426863.2900  0.01    -0.0105   21067  Kukarkin, 1934a                 B.V. Kukarkin         vis                                           
2426888.2080  0.01    -0.0333   21111  Kukarkin, 1934a                 B.V. Kukarkin         vis                                           
2426889.3350  0.01    -0.0400   21113  Kukarkin, 1934a                 B.V. Kukarkin         vis                                           
2426897.3010  0.01    -0.0097   21127  Kukarkin, 1934a                 B.V. Kukarkin         vis                                           
2427300.3080  0.01    -0.0228   21838  Florya, 1936                    N.F. Florya           vis                                           
2427308.2590  0.01    -0.0075   21852  Florya, 1936                    N.F. Florya           vis                                           
2427312.2280  0.01    -0.0063   21859  Florya, 1936                    N.F. Florya           vis                                           
2427986.7950  0.01     0.0263   23049  Detre,1943                      Evans                 pe                                            
2428023.6470  0.01     0.0340   23114  Detre,1943                      Evans                 pe                                            
2428067.2820  0.01     0.0226   23191  Detre,1943                      -                     pg                                            
2428068.4120  0.0      0.0190   23193  Detre,1943                      -                     pg                                            
2428297.3920  0.01    -0.0026   23597  Lvov Contr. 6                   E. Rybka              pg                                            
2428301.3544  0.01    -0.0081   23604  Lvov Contr. 6                   E. Rybka              pg                                            
2428301.3970  0.01     0.0345   23604  Detre,1943                      -                     pg                                            
2428306.4830  0.01     0.0190   23613  Detre,1943                      -                     pg                                            
2428318.4000  0.0      0.0325   23634  Detre,1943         Max-RR_Lyr.txt              -                     pg                                            
2428429.4860  0.01     0.0187   23830  Detre,1943                      -                     pg                                            
2429069.4740  0.01     0.0493   24959  Detre,1943                      -                     pg                                            
2429077.3850  0.01     0.0246   24973  Detre,1943                      -                     pg                                            
2429086.4430  0.01     0.0132   24989  Detre,1943                      -                     pg                                            
2429094.3950  0.0      0.0295   25003  Detre,1943                      -                     pg                                            
2429095.5350  0.01     0.0358   25005  Detre,1943                      -                     pg                                            
2429107.4610  0.01     0.0583   25026  Detre,1943                      -                     pg                                            
2429116.4940  0.01     0.0219   25042  Detre,1943                      -                     pg                                            
2429141.4800  0.01     0.0671   25086  Detre,1943                      -                     pg                                            
2429150.5350  0.01     0.0528   25102  Detre,1943                      -                     pg                                            
2429161.2700  0.01     0.0179   25121  Detre,1943                      -                     pg                                            
2429162.3960  0.01     0.0102   25123  Detre,1943                      -                     pg                                            
2429421.4500  0.01     0.0203   25580  Detre,1943                      -                     pg                                            
2429451.4900  0.01     0.0181   25633  Detre,1943                      -                     pg                                            
2429467.4040  0.01     0.0607   25661  Detre,1943                      -                     pg                                            
2430255.3000  0.01     0.0552   27051  Detre,1943                      -                     pg                                            
2430260.3960  0.01     0.0496   27060  Detre,1943                      -                     pg                                            
2431329.4689  0.01     0.0706   28946  Szeidl et al., 1997             -                     pg                                            
2431354.4352  0.01     0.0961   28990  Szeidl et al., 1997             -                     pg                                            
2431702.4477  0.01     0.0715   29604  Szeidl et al., 1997             -                     pg                                            
2431706.4141  0.01     0.0701   29611  Szeidl et al., 1997             -                     pg                                            
2432062.4082  0.01     0.0914   30239  Szeidl et al., 1997             -                     pg                                            
2432067.4885  0.01     0.0702   30248  Szeidl et al., 1997             -                     pg                                            
2432113.3962  0.01     0.0642   30329  Szeidl et al., 1997             -                     pg                                            
2432389.4602  0.01     0.0793   30816  Szeidl et al., 1997             -                     pg                                            
2432406.4478  0.01     0.0618   30846  Szeidl et al., 1997             -                     pg                                            
2432411.5589  0.01     0.0714   30855  Szeidl et al., 1997             -                     pg                                            
2432423.5009  0.01     0.1098   30876  Szeidl et al., 1997             -                     pg                                            
2432439.3295  0.01     0.0670   30904  Szeidl et al., 1997             -                     pg                                            
2432444.4255  0.01     0.0615   30913  Szeidl et al., 1997             -                     pg                                            
2432448.3912  0.01     0.0594   30920  Szeidl et al., 1997             -                     pg                                            
2432464.3089  0.01     0.1057   30948  Szeidl et al., 1997             -                     pg                                            
2432465.3930  0.01     0.0561   30950  Szeidl et al., 1997             -                     pg                                            
2432762.4411  0.01     0.0823   31474  Szeidl et al., 1997             -                     pg                                            
2432804.3595  0.01     0.0549   31548  Szeidl et al., 1997             -                     pg                                            
2432821.3790  0.01     0.0693   31578  Szeidl et al., 1997             -                     pg                                            
2432825.3569  0.01     0.0794   31585  Szeidl et al., 1997             -                     pg                                            
2432855.3659  0.01     0.0461   31638  Szeidl et al., 1997             -                     pg                                            
2432880.3175  0.01     0.0569   31682  Szeidl et al., 1997             -                     pg                                            
2432913.2135  0.01     0.0764   31740  Szeidl et al., 1997             -                     pg                                            
2433076.4488  0.01     0.0631   32028  Szeidl et al., 1997             -                     pg                                            
2433084.3806  0.01     0.0592   32042  Szeidl et al., 1997             -                     pg                                            
2433097.4038  0.01     0.0452   32065  Szeidl et al., 1997             -                     pg                                            
2433106.4720  0.01     0.0440   32081  Szeidl et al., 1997             -                     pg                                            
2433131.4120  0.01     0.0432   32125  Szeidl et al., 1997             -                     pg                                            
2433156.3740  0.01     0.0645   32169  Szeidl et al., 1997             -                     pg                                            
2433186.3826  0.01     0.0308   32222  Szeidl et al., 1997             -                     pg                                            
2433454.5040  0.01     0.0389   32695  Szeidl et al., 1997             -                     pg                                            
2433475.4598  0.01     0.0218   32732  Szeidl et al., 1997             -                     pe          no filter                         
2433484.5482  0.01     0.0408   32748  Szeidl et al., 1997             -                     pe          no filter                         
2433487.3930  0.01     0.0515   32753  Szeidl et al., 1997             -                     pe          no filter                         
2433488.5173  0.01     0.0421   32755  Szeidl et al., 1997             -                     pe          no filter                         
2433505.4938  0.01     0.0135   32785  Szeidl et al., 1997             -                     pe          no filter                         
2433802.4949  0.01    -0.0072   33309  Szeidl et al., 1997             -                     pe          no filter                         
2434272.3969  0.01    -0.0120   34138  Szeidl et al., 1997             -                     pe          no filter                         
2434276.3530  0.01    -0.0237   34145  Szeidl et al., 1997             -                     pe          no filter                         
2434280.3160  0.01    -0.0286   34152  Szeidl et al., 1997             -                     pe          no filter                         
2434293.3470  0.01    -0.0348   34175  Szeidl et al., 1997             -                     pe          no filter                         
2434565.4269  0.01    -0.0360   34655  Szeidl et al., 1997             -                     pe          no filter                         
2434583.5713  0.01    -0.0303   34687  Szeidl et al., 1997             -                     pe          no filter                         
2434590.3785  0.01    -0.0251   34699  Szeidl et al., 1997             -                     pe          no filter                         
2434591.5132  0.01    -0.0241   34701  Szeidl et al., 1997             -                     pe          no filter                         
2434599.4448  0.01    -0.0282   34715  Szeidl et al., 1997             -                     pe          no filter                         
2434600.5730  0.01    -0.0337   34717  Szeidl et al., 1997             -                     pe          no filter                         
2434604.5367  0.01    -0.0378   34724  Szeidl et al., 1997             -                     pe          no filter                         
2434608.5021  0.01    -0.0403   34731  Szeidl et al., 1997             -                     pe          no filter                         
2434611.3262  0.01    -0.0504   34736  Szeidl et al., 1997             -                     pe          no filter                         
2434621.5363  0.01    -0.0433   34754  Szeidl et al., 1997             -                     pe          no filter                         
2434624.3762  0.01    -0.0376   34759  Szeidl et al., 1997             -                     pe          no filter                         
2434625.5121  0.01    -0.0353   34761  Szeidl et al., 1997             -                     pe          no filter                         
2434628.3495  0.01    -0.0321   34766  Szeidl et al., 1997             -                     pe          no filter                         
2434629.4878  0.01    -0.0275   34768  Szeidl et al., 1997             -                     pe          no filter                         
2434642.5176  0.01    -0.0349   34791  Szeidl et al., 1997             -                     pe          no filter                         
2434653.2757  0.01    -0.0467   34810  Szeidl et al., 1997             -                     pe          no filter                         
2434654.4073  0.01    -0.0488   34812  Szeidl et al., 1997             -                     pe          no filter                         
2434662.3474  0.01    -0.0444   34826  Szeidl et al., 1997             -                     pe          no filter                         
2434679.3601  0.01    -0.0367   34856  Szeidl et al., 1997             -                     pe          no filter                         
2435408.2853  0.01    -0.0621   36142  Szeidl et al., 1997             -                     pe          no filter                         
2435693.3859  0.01    -0.0798   36645  Szeidl et al., 1997             -                     pe          no filter                         
2435739.3234  0.01    -0.0560   36726  Szeidl et al., 1997             -                     pe          no filter                         
2436121.3397  0.01    -0.0869   37400  Szeidl et al., 1997             -                     pe          no filter                         
2436129.2666  0.01    -0.0957   37414  Szeidl et al., 1997             -                     pe          no filter                         
2436142.3368  0.01    -0.0628   37437  Szeidl et al., 1997             -                     pe          no filter                         
2436411.5500  0.01    -0.0965   37912  Szeidl et al., 1997             -                     pe          B filter                          
2436411.5537  0.01    -0.0928   37912  Szeidl et al., 1997             -                     pe          V filter                          
2436415.5387  0.01    -0.0756   37919  Szeidl et al., 1997             -                     pe          V filter                          
2436415.5392  0.01    -0.0751   37919  Szeidl et al., 1997             -                     pe          B filter                          
2436444.4458  0.01    -0.0771   37970  Szeidl et al., 1997             -                     pe          V filter                          
2436444.4476  0.01    -0.0753   37970  Szeidl et al., 1997             -                     pe          B filter                          
2436456.3488  0.01    -0.0777   37991  Szeidl et al., 1997             -                     pe          B filter                          
2436456.3499  0.01    -0.0766   37991  Szeidl et al., 1997             -                     pe          V filter                          
2436674.5856  0.01    -0.0726   38376  Szeidl et al., 1997             -                     pe          B filter                          
2436674.5866  0.01    -0.0716   38376  Szeidl et al., 1997             -                     pe          V filter                          
2436741.4911  0.01    -0.0537   38494  Szeidl et al., 1997             -                     pe          B filter                          
2436741.4926  0.01    -0.0522   38494  Szeidl et al., 1997             -                     pe          V filter                          
2436788.5233  0.01    -0.0689   38577  Szeidl et al., 1997             -                     pe          V filter                          
2436788.5263  0.01    -0.0659   38577  Szeidl et al., 1997             -                     pe          B filter                          
2436800.4133  0.01    -0.0824   38598  Szeidl et al., 1997             -                     pe          B filter                          
2436800.4137  0.01    -0.0820   38598  Szeidl et al., 1997             -                     pe          V filter                          
2436804.3798  0.01    -0.0838   38605  Szeidl et al., 1997             -                     pe          B filter                          
2436804.3802  0.01    -0.0834   38605  Szeidl et al., 1997             -                     pe          V filter                          
2436825.3727  0.01    -0.0638   38642  Szeidl et al., 1997             -                     pe          V filter                          
2436825.3732  0.01    -0.0633   38642  Szeidl et al., 1997             -                     pe          B filter                          
2437147.3660  0.01    -0.0331   39210  Szeidl et al., 1997             -                     pe          V filter                          
2437147.3685  0.01    -0.0306   39210  Szeidl et al., 1997             -                     pe          B filter                          
2437156.4199  0.01    -0.0486   39226  Szeidl et al., 1997             -                     pe          B filter                          
2437156.4209  0.01    -0.0476   39226  Szeidl et al., 1997             -                     pe          V filter                          
2437160.3775  0.01    -0.0588   39233  Szeidl et al., 1997             -                     pe          V filter                          
2437160.3823  0.01    -0.0540   39233  Szeidl et al., 1997             -                     pe          B filter                          
2437173.4672  0.01    -0.0063   39256  Szeidl et al., 1997             -                     pe          B filter                          
2437173.4685  0.01    -0.0050   39256  Szeidl et al., 1997             -                     pe          V filter                          
2437479.5504  0.01    -0.0144   39796  Szeidl et al., 1997             -                     pe          B filter                          
2437479.5552  0.01    -0.0096   39796  Szeidl et al., 1997             -                     pe          V filter                          
2437495.4313  0.01    -0.0049   39824  Szeidl et al., 1997             -                     pe          B filter                          
2437495.4439  0.01     0.0077   39824  Szeidl et al., 1997             -                     pe          V filter                          
2437595.7670  0.01     0.0009   40001  Preston et al., 1965            -                     pe          filter V                          
2437770.9130  0.01    -0.0053   40310  Preston et al., 1965            -                     pe          filter V                          
2437776.5760  0.01    -0.0106   40320  Szeidl et al., 1997             -                     pe          U filter                          
2437776.5760  0.01    -0.0106   40320  Szeidl et al., 1997             -                     pe          V filter                          
2437776.5763  0.01    -0.0103   40320  Szeidl et al., 1997             -                     pe          B filter                          
2437780.5484  0.01    -0.0061   40327  Szeidl et al., 1997             -                     pe          B filter                          
2437780.5489  0.01    -0.0056   40327  Szeidl et al., 1997             -                     pe          V filter                          
2437780.5867  0.01     0.0322   40327  Szeidl et al., 1997             -                     pe          U filter                          
2437804.9420  0.01     0.0136   40370  Preston et al., 1965            -                     pe          filter V                          
2437809.4122  0.01    -0.0509   40378  Szeidl et al., 1997             -                     pe          V filter                          
2437816.8250  0.0     -0.0070   40391  Preston et al., 1965            -                     pe          filter V                          
2437825.9600  0.0      0.0587   40407  Preston et al., 1965            -                     pe          filter V                          
2437833.8750  0.01     0.0380   40421  Preston et al., 1965            -                     pe          filter V                          
2437835.5624  0.01     0.0249   40424  Szeidl et al., 1997             -                     pe          U filter                          
2437835.5651  0.01     0.0276   40424  Szeidl et al., 1997             -                     pe          V filter                          
2437838.9600  0.0      0.0214   40430  Preston et al., 1965            -                     pe          filter V                          
2437839.5279  0.01     0.0225   40431  Szeidl et al., 1997             -                     pe          B filter                          
2437839.5286  0.01     0.0232   40431  Szeidl et al., 1997             -                     pe          V filter                          
2437839.5294  0.01     0.0240   40431  Szeidl et al., 1997             -                     pe          U filter                          
2437842.9230  0.01     0.0166   40437  Preston et al., 1965            -                     pe          filter V                          
2437850.8500  0.0      0.0079   40451  Preston et al., 1965            -                     pe          filter V                          
2437855.9500  0.0      0.0064   40460  Preston et al., 1965            -                     pe          filter V                          
2437858.7750  0.0     -0.0028   40465  Preston et al., 1965            -                     pe          filter V                          
2437859.9050  0.0     -0.0065   40467  Preston et al., 1965            -                     pe          filter V                          
2437863.9500  0.0      0.0707   40474  Preston et al., 1965            -                     pe          filter V                          
2437867.9100  0.01     0.0628   40481  Preston et al., 1965            -                     pe          filter V                          
2437871.8620  0.01     0.0470   40488  Preston et al., 1965            -                     pe          filter V                          
2437872.4276  0.01     0.0457   40489  Szeidl et al., 1997             -                     pe          U filter                          
2437872.4283  0.01     0.0464   40489  Szeidl et al., 1997             -                     pe          V filter                          
2437872.4294  0.01     0.0475   40489  Szeidl et al., 1997             -                     pe          B filter                          
2437875.8220  0.01     0.0391   40495  Preston et al., 1965            -                     pe          filter V                          
2437877.5159  0.01     0.0325   40498  Szeidl et al., 1997             -                     pe          U filter                          
2437877.5162  0.01     0.0328   40498  Szeidl et al., 1997             -                     pe          B filter                          
2437877.5174  0.01     0.0340   40498  Szeidl et al., 1997             -                     pe          V filter                          
2437879.7800  0.01     0.0293   40502  Preston et al., 1965            -                     pe          filter V                          
2437881.4755  0.01     0.0243   40505  Szeidl et al., 1997             -                     pe          V filter                          
2437881.4756  0.01     0.0244   40505  Szeidl et al., 1997             -                     pe          B filter                          
2437888.8350  0.01     0.0149   40518  Preston et al., 1965            -                     pe          filter V                          
2437890.5334  0.01     0.0128   40521  Szeidl et al., 1997             -                     pe          V filter                          
2437890.5411  0.01     0.0205   40521  Szeidl et al., 1997             -                     pe          B filter                          
2437897.3159  0.01    -0.0067   40533  Szeidl et al., 1997             -                     pe          V filter                          
2437897.3349  0.01     0.0123   40533  Szeidl et al., 1997             -                     pe          B filter                          
2437897.3372  0.01     0.0146   40533  Szeidl et al., 1997             -                     pe          U filter                          
2437898.4477  0.01    -0.0086   40535  Szeidl et al., 1997             -                     pe          U filter                          
2437898.4619  0.01     0.0056   40535  Szeidl et al., 1997             -                     pe          B filter                          
2437898.4637  0.01     0.0074   40535  Szeidl et al., 1997             -                     pe          V filter                          
2437917.7650  0.01     0.0363   40569  Preston et al., 1965            -                     pe          filter V                          
2437921.7270  0.01     0.0304   40576  Preston et al., 1965            -                     pe          filter V                          
2438207.4418  0.01     0.0601   41080  Szeidl et al., 1997             -                     pe          V filter                          
2438207.4428  0.01     0.0611   41080  Szeidl et al., 1997             -                     pe          B filter                          
2438215.9500  0.0      0.0658   41095  Preston et al., 1965            -                     pe          filter V                          
2438216.4960  0.01     0.0449   41096  Szeidl et al., 1997             -                     pe          U filter                          
2438216.5020  0.01     0.0509   41096  Szeidl et al., 1997             -                     pe          B filter                          
2438216.5076  0.01     0.0565   41096  Szeidl et al., 1997             -                     pe          V filter                          
2438219.9100  0.01     0.0579   41102  Preston et al., 1965            -                     pe          filter V                          
2438220.4847  0.01     0.0658   41103  Szeidl et al., 1997             -                     pe          V filter                          
2438220.4860  0.01     0.0671   41103  Szeidl et al., 1997             -                     pe          B filter                          
2438220.4888  0.01     0.0699   41103  Szeidl et al., 1997             -                     pe          U filter                          
2438222.7530  0.01     0.0667   41107  Preston et al., 1965            -                     pe          filter V                          
2438227.8530  0.01     0.0652   41116  Preston et al., 1965            -                     pe          filter V                          
2438229.5587  0.01     0.0704   41119  Szeidl et al., 1997             -                     pe          V filter                          
2438229.5596  0.01     0.0713   41119  Szeidl et al., 1997             -                     pe          B filter                          
2438229.5641  0.01     0.0758   41119  Szeidl et al., 1997             -                     pe          U filter                          
2438240.8910  0.01     0.0660   41139  Preston et al., 1965            -                     pe          filter V                          
2438241.4573  0.01     0.0655   41140  Szeidl et al., 1997             -                     pe          B filter                          
2438241.4597  0.01     0.0679   41140  Szeidl et al., 1997             -                     pe          V filter                          
2438244.8480  0.01     0.0551   41146  Preston et al., 1965            -                     pe          filter V                          
2438253.9120  0.01     0.0498   41162  Preston et al., 1965            -                     pe          filter V                          
2438258.4552  0.01     0.0583   41170  Szeidl et al., 1997             -                     pe          U filter                          
2438258.4567  0.01     0.0598   41170  Szeidl et al., 1997             -                     pe          B filter                          
2438258.4571  0.01     0.0602   41170  Szeidl et al., 1997             -                     pe          V filter                          
2438269.8020  0.01     0.0684   41190  Preston et al., 1965            -                     pe          filter V                          
2438273.7730  0.01     0.0715   41197  Preston et al., 1965            -                     pe          filter V                          
2438274.3363  0.01     0.0680   41198  Szeidl et al., 1997             -                     pe          V filter                          
2438274.3373  0.01     0.0690   41198  Szeidl et al., 1997             -                     pe          B filter                          
2438278.8700  0.01     0.0670   41206  Preston et al., 1965            -                     pe          filter V                          
2438283.4074  0.01     0.0697   41214  Szeidl et al., 1997             -                     pe          B filter                          
2438283.4159  0.01     0.0782   41214  Szeidl et al., 1997             -                     pe          V filter                          
2438283.4161  0.01     0.0784   41214  Szeidl et al., 1997             -                     pe          U filter                          
2438287.3776  0.01     0.0721   41221  Szeidl et al., 1997             -                     pe          B filter                          
2438287.3793  0.01     0.0738   41221  Szeidl et al., 1997             -                     pe          U filter                          
2438287.3816  0.01     0.0761   41221  Szeidl et al., 1997             -                     pe          V filter                          
2438316.2849  0.01     0.0708   41272  Szeidl et al., 1997             -                     pe          V filter                          
2438316.2856  0.01     0.0715   41272  Szeidl et al., 1997             -                     pe          B filter                          
2438316.3001  0.01     0.0860   41272  Szeidl et al., 1997             -                     pe          U filter                          
2438580.4303  0.01     0.0708   41738  Szeidl et al., 1997             -                     pe          U filter                          
2438580.4306  0.01     0.0711   41738  Szeidl et al., 1997             -                     pe          V filter                          
2438580.4330  0.01     0.0735   41738  Szeidl et al., 1997             -                     pe          B filter                          
2438593.4536  0.01     0.0568   41761  Szeidl et al., 1997             -                     pe          V filter                          
2438596.8530  0.01     0.0552   41767  Preston et al., 1965            -                     pe          filter V                          
2438598.5460  0.01     0.0477   41770  Szeidl et al., 1997             -                     pe          B filter                          
2438598.5504  0.01     0.0521   41770  Szeidl et al., 1997             -                     pe          V filter                          
2438601.9620  0.0      0.0627   41776  Preston et al., 1965            -                     pe          filter V                          
2438602.5220  0.01     0.0559   41777  Szeidl et al., 1997             -                     pe          B filter                          
2438602.5266  0.01     0.0605   41777  Szeidl et al., 1997             -                     pe          V filter                          
2438614.4529  0.01     0.0832   41798  Szeidl et al., 1997             -                     pe          B filter                          
2438614.4545  0.01     0.0848   41798  Szeidl et al., 1997             -                     pe          U filter                          
2438614.4585  0.01     0.0888   41798  Szeidl et al., 1997             -                     pe          V filter                          
2438621.8040  0.01     0.0655   41811  Preston et al., 1965            -                     pe          filter V                          
2438622.3677  0.01     0.0623   41812  Szeidl et al., 1997             -                     pe          V filter                          
2438622.3695  0.01     0.0641   41812  Szeidl et al., 1997             -                     pe          U filter                          
2438622.3702  0.01     0.0648   41812  Szeidl et al., 1997             -                     pe          B filter                          
2438627.4601  0.01     0.0532   41821  Szeidl et al., 1997             -                     pe          B filter                          
2438627.4605  0.01     0.0536   41821  Szeidl et al., 1997             -                     pe          U filter                          
2438627.4605  0.01     0.0536   41821  Szeidl et al., 1997             -                     pe          V filter                          
2438631.4318  0.01     0.0571   41828  Szeidl et al., 1997             -                     pe          V filter                          
2438631.4334  0.01     0.0587   41828  Szeidl et al., 1997             -                     pe          B filter                          
2438631.4363  0.01     0.0616   41828  Szeidl et al., 1997             -                     pe          U filter                          
2438635.3938  0.01     0.0512   41835  Szeidl et al., 1997             -                     pe          B filter                          
2438635.3939  0.01     0.0513   41835  Szeidl et al., 1997             -                     pe          V filter                          
2438643.3424  0.01     0.0641   41849  Szeidl et al., 1997             -                     pe          U filter                          
2438643.3466  0.01     0.0683   41849  Szeidl et al., 1997             -                     pe          B filter                          
2438643.3471  0.01     0.0688   41849  Szeidl et al., 1997             -                     pe          V filter                          
2438660.3573  0.01     0.0739   41879  Szeidl et al., 1997             -                     pe          B filter                          
2438660.3579  0.01     0.0745   41879  Szeidl et al., 1997             -                     pe          U filter                          
2438660.3610  0.01     0.0776   41879  Szeidl et al., 1997             -                     pe          V filter                          
2438665.4533  0.01     0.0684   41888  Szeidl et al., 1997             -                     pe          B filter                          
2438665.4533  0.01     0.0684   41888  Szeidl et al., 1997             -                     pe          V filter                          
2438669.4086  0.01     0.0559   41895  Szeidl et al., 1997             -                     pe          B filter                          
2438669.4092  0.01     0.0565   41895  Szeidl et al., 1997             -                     pe          V filter                          
2438673.3677  0.01     0.0471   41902  Szeidl et al., 1997             -                     pe          V filter                          
2438673.3688  0.01     0.0482   41902  Szeidl et al., 1997             -                     pe          B filter                          
2438675.6300  0.01     0.0421   41906  Fitch et al., 1966              -                     pe                                            
2438676.7660  0.01     0.0444   41908  Fitch et al., 1966              -                     pe                                            
2438698.3471  0.01     0.0858   41946  Szeidl et al., 1997             -                     pe          B filter                          
2438698.3511  0.01     0.0898   41946  Szeidl et al., 1997             -                     pe          V filter                          
2438882.5246  0.01     0.0417   42271  Szeidl et al., 1997             -                     pe          B filter                          
2438882.5254  0.01     0.0425   42271  Szeidl et al., 1997             -                     pe          V filter                          
2438937.5110  0.0      0.0450   42368  Braune, Huebscher, 1967         W. Braune             vis                                           
2438937.5170  0.01     0.0510   42368  Braune, Huebscher, 1967         J. Huebscher          vis                                           
2438941.5060  0.0      0.0722   42375  Braune, Huebscher, 1967         W. Braune             vis                                           
2438966.4170  0.01     0.0424   42419  Szeidl et al., 1997             -                     pe          V filter                          
2438966.4173  0.01     0.0427   42419  Szeidl et al., 1997             -                     pe          B filter                          
2438979.4964  0.01     0.0846   42442  Szeidl et al., 1997             -                     pe          V filter                          
2438979.5000  0.01     0.0882   42442  Szeidl et al., 1997             -                     pe          B filter                          
2438992.4930  0.01     0.0440   42465  Braune, Huebscher, 1967         W. Braune             vis                                           
2438992.5132  0.01     0.0642   42465  Szeidl et al., 1997             -                     pe          V filter                          
2438992.5163  0.01     0.0673   42465  Szeidl et al., 1997             -                     pe          B filter                          
2438995.3373  0.01     0.0541   42470  Szeidl et al., 1997             -                     pe          V filter                          
2438995.3418  0.01     0.0586   42470  Szeidl et al., 1997             -                     pe          B filter                          
2439008.3599  0.01     0.0395   42493  Szeidl et al., 1997             -                     pe          V filter                          
2439008.3610  0.01     0.0406   42493  Szeidl et al., 1997             -                     pe          B filter                          
2439020.3062  0.01     0.0822   42514  Szeidl et al., 1997             -                     pe          V filter                          
2439020.3070  0.01     0.0830   42514  Szeidl et al., 1997             -                     pe          U filter                          
2439020.3086  0.01     0.0846   42514  Szeidl et al., 1997             -                     pe          B filter                          
2439021.4440  0.01     0.0864   42516  Braune, Huebscher, 1967         W. Braune             vis                                           
2439025.4077  0.01     0.0822   42523  Szeidl et al., 1997             -                     pe          B filter                          
2439025.4090  0.01     0.0835   42523  Szeidl et al., 1997             -                     pe          V filter                          
2439026.5290  0.01     0.0698   42525  Braune, Huebscher, 1967         W. Braune             vis                                           
2439036.7140  0.01     0.0518   42543  Fitch et al., 1966              -                     pe                                            
2439046.3380  0.01     0.0396   42560  Braune, Huebscher, 1967         W. Braune             vis                                           
2439058.2886  0.01     0.0866   42581  Szeidl et al., 1997             -                     pe          V filter                          
2439058.2899  0.01     0.0879   42581  Szeidl et al., 1997             -                     pe          B filter                          
2439071.3151  0.01     0.0759   42604  Szeidl et al., 1997             -                     pe          V filter                          
2439071.3161  0.01     0.0769   42604  Szeidl et al., 1997             -                     pe          B filter                          
2439071.3168  0.01     0.0776   42604  Szeidl et al., 1997             -                     pe          U filter                          
2439250.3967  0.01     0.0375   42920  Szeidl et al., 1997             -                     pe          B filter                          
2439250.3996  0.01     0.0404   42920  Szeidl et al., 1997             -                     pe          V filter                          
2439267.4509  0.01     0.0866   42950  Szeidl et al., 1997             -                     pe          B filter                          
2439267.4566  0.01     0.0923   42950  Szeidl et al., 1997             -                     pe          V filter                          
2439323.5333  0.01     0.0523   43049  Szeidl et al., 1997             -                     pe          U filter                          
2439323.5390  0.01     0.0580   43049  Szeidl et al., 1997             -                     pe          B filter                          
2439323.5405  0.01     0.0595   43049  Szeidl et al., 1997             -                     pe          V filter                          
2439347.3668  0.01     0.0787   43091  Szeidl et al., 1997             -                     pe          B filter                          
2439347.3678  0.01     0.0797   43091  Szeidl et al., 1997             -                     pe          U filter                          
2439347.3742  0.01     0.0861   43091  Szeidl et al., 1997             -                     pe          V filter                          
2439348.4993  0.01     0.0775   43093  Szeidl et al., 1997             -                     pe          U filter                          
2439348.5018  0.01     0.0800   43093  Szeidl et al., 1997             -                     pe          V filter                          
2439348.5021  0.01     0.0803   43093  Szeidl et al., 1997             -                     pe          B filter                          
2439361.5176  0.01     0.0586   43116  Szeidl et al., 1997             -                     pe          B filter                          
2439361.5199  0.01     0.0609   43116  Szeidl et al., 1997             -                     pe          V filter                          
2439390.4516  0.01     0.0840   43167  Szeidl et al., 1997             -                     pe          B filter                          
2439390.4516  0.01     0.0840   43167  Szeidl et al., 1997             -                     pe          V filter                          
2439402.3299  0.01     0.0587   43188  Szeidl et al., 1997             -                     pe          V filter                          
2439402.3323  0.01     0.0611   43188  Szeidl et al., 1997             -                     pe          B filter                          
2439406.2831  0.01     0.0441   43195  Szeidl et al., 1997             -                     pe          V filter                          
2439406.2850  0.01     0.0460   43195  Szeidl et al., 1997             -                     pe          B filter                          
2439615.4540  0.01     0.0526   43564  Braune et al., 1970             H. Schubert           vis                                           
2439683.4838  0.01     0.0622   43684  Szeidl et al., 1997             -                     pe          B filter                          
2439687.4512  0.01     0.0617   43691  Szeidl et al., 1997             -                     pe          V filter                          
2439687.4516  0.01     0.0621   43691  Szeidl et al., 1997             -                     pe          B filter                          
2439691.4202  0.01     0.0629   43698  Szeidl et al., 1997             -                     pe          U filter                          
2439691.4225  0.01     0.0652   43698  Szeidl et al., 1997             -                     pe          B filter                          
2439691.4237  0.01     0.0664   43698  Szeidl et al., 1997             -                     pe          V filter                          
2439712.3976  0.01     0.0673   43735  Szeidl et al., 1997             -                     pe          V filter                          
2439712.4014  0.01     0.0711   43735  Szeidl et al., 1997             -                     pe          B filter                          
2439721.4673  0.01     0.0677   43751  Szeidl et al., 1997             -                     pe          V filter                          
2439721.4703  0.01     0.0707   43751  Szeidl et al., 1997             -                     pe          B filter                          
2439725.4334  0.01     0.0659   43758  Szeidl et al., 1997             -                     pe          B filter                          
2439725.4354  0.01     0.0679   43758  Szeidl et al., 1997             -                     pe          V filter                          
2439733.3648  0.01     0.0616   43772  Szeidl et al., 1997             -                     pe          V filter                          
2439733.3658  0.01     0.0626   43772  Szeidl et al., 1997             -                     pe          B filter                          
2439737.3304  0.01     0.0594   43779  Szeidl et al., 1997             -                     pe          V filter                          
2439737.3344  0.01     0.0634   43779  Szeidl et al., 1997             -                     pe          B filter                          
2439758.3102  0.01     0.0662   43816  Szeidl et al., 1997             -                     pe          B filter                          
2439758.3107  0.01     0.0667   43816  Szeidl et al., 1997             -                     pe          V filter                          
2439762.2941  0.01     0.0823   43823  Szeidl et al., 1997             -                     pe          B filter                          
2439762.2942  0.01     0.0824   43823  Szeidl et al., 1997             -                     pe          V filter                          
2439763.4153  0.01     0.0698   43825  Szeidl et al., 1997             -                     pe          V filter                          
2439763.4164  0.01     0.0709   43825  Szeidl et al., 1997             -                     pe          B filter                          
2439775.3115  0.01     0.0625   43846  Szeidl et al., 1997             -                     pe          U filter                          
2439775.3126  0.01     0.0636   43846  Szeidl et al., 1997             -                     pe          V filter                          
2439775.3139  0.01     0.0649   43846  Szeidl et al., 1997             -                     pe          B filter                          
2439776.4380  0.01     0.0553   43848  Braune et al., 1970             J. Huebscher          vis                                           
2439776.4450  0.01     0.0623   43848  Braune et al., 1970             W. Braune             vis                                           
2439779.2728  0.01     0.0559   43853  Szeidl et al., 1997             -                     pe          V filter                          
2439779.2740  0.01     0.0571   43853  Szeidl et al., 1997             -                     pe          B filter                          
2439784.3645  0.01     0.0461   43862  Szeidl et al., 1997             -                     pe          U filter                          
2439784.3707  0.01     0.0523   43862  Szeidl et al., 1997             -                     pe          V filter                          
2439784.3724  0.01     0.0540   43862  Szeidl et al., 1997             -                     pe          B filter                          
2439805.3680  0.01     0.0767   43899  Braune et al., 1970             H. Schubert           vis                                           
2439814.4200  0.01     0.0593   43915  Braune et al., 1970             H. Schubert           vis                                           
2439963.5161  0.01     0.0777   44178  Szeidl et al., 1997             -                     pe          B filter                          
2439963.5163  0.01     0.0779   44178  Szeidl et al., 1997             -                     pe          V filter                          
2440013.3830  0.01     0.0630   44266  Szeidl et al., 1997             -                     pe          U filter                          
2440013.3857  0.01     0.0657   44266  Szeidl et al., 1997             -                     pe          B filter                          
2440013.3861  0.01     0.0661   44266  Szeidl et al., 1997             -                     pe          V filter                          
2440014.5169  0.01     0.0633   44268  Szeidl et al., 1997             -                     pe          U filter                          
2440014.5174  0.01     0.0638   44268  Szeidl et al., 1997             -                     pe          V filter                          
2440014.5184  0.01     0.0648   44268  Szeidl et al., 1997             -                     pe          B filter                          
2440035.4632  0.01     0.0366   44305  Szeidl et al., 1997             -                     pe          B filter                          
2440035.4647  0.01     0.0381   44305  Szeidl et al., 1997             -                     pe          V filter                          
2440039.4393  0.01     0.0449   44312  Szeidl et al., 1997             -                     pe          U filter                          
2440039.4437  0.01     0.0493   44312  Szeidl et al., 1997             -                     pe          V filter                          
2440039.4448  0.01     0.0504   44312  Szeidl et al., 1997             -                     pe          B filter                          
2440043.4357  0.01     0.0734   44319  Szeidl et al., 1997             -                     pe          B filter                          
2440043.4385  0.01     0.0762   44319  Szeidl et al., 1997             -                     pe          V filter                          
2440052.5046  0.01     0.0730   44335  Szeidl et al., 1997             -                     pe          B filter                          
2440052.5059  0.01     0.0743   44335  Szeidl et al., 1997             -                     pe          V filter                          
2440060.4204  0.01     0.0531   44349  Szeidl et al., 1997             -                     pe          B filter                          
2440060.4217  0.01     0.0544   44349  Szeidl et al., 1997             -                     pe          V filter                          
2440073.4390  0.01     0.0344   44372  Braune et al., 1970             W. Braune             vis                                           
2440144.2940  0.01     0.0350   44497  Braune et al., 1970             W. Braune             vis                                           
2440353.4591  0.01     0.0378   44866  Szeidl et al., 1997             -                     pe          V filter                          
2440357.4148  0.01     0.0256   44873  Szeidl et al., 1997             -                     pe          B filter                          
2440357.4190  0.01     0.0298   44873  Szeidl et al., 1997             -                     pe          V filter                          
2440366.5027  0.01     0.0441   44889  Szeidl et al., 1997             -                     pe          V filter                          
2440366.5052  0.01     0.0466   44889  Szeidl et al., 1997             -                     pe          B filter                          
2440404.4638  0.01     0.0272   44956  Szeidl et al., 1997             -                     pe          V filter                          
2440404.4673  0.01     0.0307   44956  Szeidl et al., 1997             -                     pe          B filter                          
2440404.4675  0.01     0.0309   44956  Szeidl et al., 1997             -                     pe          U filter                          
2440417.5377  0.01     0.0639   44979  Szeidl et al., 1997             -                     pe          U filter                          
2440417.5398  0.01     0.0660   44979  Szeidl et al., 1997             -                     pe          B filter                          
2440417.5398  0.01     0.0660   44979  Szeidl et al., 1997             -                     pe          V filter                          
2440471.3645  0.01     0.0413   45074  Szeidl et al., 1997             -                     pe          U filter                          
2440471.3650  0.01     0.0418   45074  Szeidl et al., 1997             -                     pe          V filter                          
2440471.3659  0.01     0.0427   45074  Szeidl et al., 1997             -                     pe          B filter                          
2440501.4311  0.01     0.0657   45127  Szeidl et al., 1997             -                     pe          V filter                          
2440710.5735  0.01     0.0457   45496  Szeidl et al., 1997             -                     pe          V filter                          
2440731.5247  0.01     0.0240   45533  Szeidl et al., 1997             -                     pe          V filter                          
2440731.5279  0.01     0.0272   45533  Szeidl et al., 1997             -                     pe          B filter                          
2440752.5218  0.01     0.0482   45570  Szeidl et al., 1997             -                     pe          B filter                          
2440752.5222  0.01     0.0486   45570  Szeidl et al., 1997             -                     pe          V filter                          
2440798.4227  0.01     0.0354   45651  Szeidl et al., 1997             -                     pe          B filter                          
2440836.3870  0.01     0.0217   45718  Braune et al., 1972             W. Braune             vis                                           
2440841.4933  0.01     0.0265   45727  Szeidl et al., 1997             -                     pe          V filter                          
2440841.4942  0.01     0.0274   45727  Szeidl et al., 1997             -                     pe          B filter                          
2440866.4585  0.01     0.0509   45771  Szeidl et al., 1997             -                     pe          V filter                          
2440866.4592  0.01     0.0516   45771  Szeidl et al., 1997             -                     pe          B filter                          
2440870.4225  0.01     0.0471   45778  Szeidl et al., 1997             -                     pe          V filter                          
2440870.4235  0.01     0.0481   45778  Szeidl et al., 1997             -                     pe          B filter                          
2440878.3474  0.01     0.0363   45792  Szeidl et al., 1997             -                     pe          B filter                          
2440878.3513  0.01     0.0402   45792  Szeidl et al., 1997             -                     pe          V filter                          
2441024.5923  0.01     0.0376   46050  Szeidl et al., 1997             -                     pe          V filter                          
2441024.5925  0.01     0.0378   46050  Szeidl et al., 1997             -                     pe          B filter                          
2441057.4521  0.01     0.0209   46108  Szeidl et al., 1997             -                     pe          V filter                          
2441057.4523  0.01     0.0211   46108  Szeidl et al., 1997             -                     pe          B filter                          
2441062.5634  0.01     0.0307   46117  Szeidl et al., 1997             -                     pe          B filter                          
2441062.5644  0.01     0.0317   46117  Szeidl et al., 1997             -                     pe          V filter                          
2441070.5048  0.01     0.0364   46131  Szeidl et al., 1997             -                     pe          B filter                          
2441070.5057  0.01     0.0373   46131  Szeidl et al., 1997             -                     pe          V filter                          
2441083.5382  0.01     0.0326   46154  Szeidl et al., 1997             -                     pe          B filter                          
2441083.5416  0.01     0.0360   46154  Szeidl et al., 1997             -                     pe          V filter                          
2441108.4765  0.01     0.0301   46198  Szeidl et al., 1997             -                     pe          V filter                          
2441108.4783  0.01     0.0319   46198  Szeidl et al., 1997             -                     pe          B filter                          
2441142.4795  0.01     0.0230   46258  Szeidl et al., 1997             -                     pe          V filter                          
2441142.4809  0.01     0.0244   46258  Szeidl et al., 1997             -                     pe          B filter                          
2441150.4220  0.01     0.0298   46272  Bogdanov, 1972a                 M.B. Bogdanov         vis                                           
2441155.5216  0.01     0.0279   46281  Szeidl et al., 1997             -                     pe          V filter                          
2441155.5228  0.01     0.0291   46281  Szeidl et al., 1997             -                     pe          B filter                          
2441158.3562  0.01     0.0283   46286  Szeidl et al., 1997             -                     pe          V filter                          
2441158.3613  0.01     0.0334   46286  Szeidl et al., 1997             -                     pe          B filter                          
2441158.3620  0.01     0.0341   46286  Bogdanov, 1972a                 M.B. Bogdanov         vis                                           
2441159.4850  0.01     0.0234   46288  Bogdanov, 1972a                 M.B. Bogdanov         vis                                           
2441167.4310  0.01     0.0337   46302  Szeidl et al., 1997             -                     pe          V filter                          
2441167.4319  0.01     0.0346   46302  Szeidl et al., 1997             -                     pe          B filter                          
2441175.3620  0.01     0.0290   46316  Bogdanov, 1972a                 M.B. Bogdanov         vis                                           
2441176.4893  0.01     0.0226   46318  Szeidl et al., 1997             -                     pe          V filter                          
2441176.4927  0.01     0.0260   46318  Szeidl et al., 1997             -                     pe          B filter                          
2441179.3273  0.01     0.0265   46323  Szeidl et al., 1997             -                     pe          B filter                          
2441179.3283  0.01     0.0275   46323  Szeidl et al., 1997             -                     pe          V filter                          
2441179.3300  0.01     0.0292   46323  Bogdanov, 1972a                 M.B. Bogdanov         vis                                           
2441183.3180  0.01     0.0493   46330  Bogdanov, 1972a                 M.B. Bogdanov         vis                                           
2441184.4230  0.01     0.0206   46332  Bogdanov, 1972a                 M.B. Bogdanov         vis                                           
2441201.4250  0.0      0.0176   46362  Braune et al., 1972             W. Schwartz           vis                                           
2441205.4097  0.01     0.0344   46369  Szeidl et al., 1997             -                     pe          B filter                          
2441205.4115  0.01     0.0362   46369  Szeidl et al., 1997             -                     pe          V filter                          
2441213.3438  0.01     0.0328   46383  Szeidl et al., 1997             -                     pe          B filter                          
2441217.3025  0.01     0.0237   46390  Szeidl et al., 1997             -                     pe          V filter                          
2441217.3033  0.01     0.0245   46390  Szeidl et al., 1997             -                     pe          B filter                          
2441226.3625  0.01     0.0143   46406  Szeidl et al., 1997             -                     pe          V filter                          
2441226.3635  0.01     0.0153   46406  Szeidl et al., 1997             -                     pe          B filter                          
2441230.3326  0.01     0.0166   46413  Szeidl et al., 1997             -                     pe          B filter                          
2441230.3334  0.01     0.0174   46413  Szeidl et al., 1997             -                     pe          V filter                          
2441234.3018  0.01     0.0179   46420  Szeidl et al., 1997             -                     pe          V filter                          
2441234.3056  0.01     0.0217   46420  Szeidl et al., 1997             -                     pe          B filter                          
2441238.2772  0.01     0.0255   46427  Szeidl et al., 1997             -                     pe          V filter                          
2441238.2773  0.01     0.0256   46427  Szeidl et al., 1997             -                     pe          B filter                          
2441251.3236  0.01     0.0346   46450  Szeidl et al., 1997             -                     pe          V filter                          
2441251.3245  0.01     0.0355   46450  Szeidl et al., 1997             -                     pe          B filter                          
2441268.3070  0.0      0.0130   46480  Braune et al., 1972             W. Schwartz           vis                                           
2441393.5628  0.01    -0.0019   46701  Szeidl et al., 1997             -                     pe          B filter                          
2441393.5633  0.01    -0.0014   46701  Szeidl et al., 1997             -                     pe          V filter                          
2441397.5365  0.01     0.0039   46708  Szeidl et al., 1997             -                     pe          B filter                          
2441397.5405  0.01     0.0079   46708  Szeidl et al., 1997             -                     pe          V filter                          
2441401.5234  0.01     0.0230   46715  Szeidl et al., 1997             -                     pe          B filter                          
2441401.5248  0.01     0.0244   46715  Szeidl et al., 1997             -                     pe          V filter                          
2441418.5244  0.01     0.0189   46745  Szeidl et al., 1997             -                     pe          V filter                          
2441418.5260  0.01     0.0205   46745  Szeidl et al., 1997             -                     pe          B filter                          
2441439.4845  0.01     0.0061   46782  Szeidl et al., 1997             -                     pe          B filter                          
2441439.4869  0.01     0.0085   46782  Szeidl et al., 1997             -                     pe          V filter                          
2441459.3540  0.01     0.0364   46817  Szeidl et al., 1997             -                     pe          V filter                          
2441460.4673  0.01     0.0160   46819  Szeidl et al., 1997             -                     pe          V filter                          
2441460.4684  0.01     0.0171   46819  Szeidl et al., 1997             -                     pe          B filter                          
2441473.4840  0.01    -0.0045   46842  Szeidl et al., 1997             -                     pe          B filter                          
2441473.4861  0.01    -0.0024   46842  Szeidl et al., 1997             -                     pe          V filter                          
2441477.4513  0.01    -0.0051   46849  Szeidl et al., 1997             -                     pe          B filter                          
2441477.4520  0.01    -0.0044   46849  Szeidl et al., 1997             -                     pe          V filter                          
2441485.4255  0.01     0.0334   46863  Szeidl et al., 1997             -                     pe          V filter                          
2441485.4266  0.01     0.0345   46863  Szeidl et al., 1997             -                     pe          B filter                          
2441489.3970  0.01     0.0371   46870  Szeidl et al., 1997             -                     pe          V filter                          
2441489.3977  0.01     0.0378   46870  Szeidl et al., 1997             -                     pe          B filter                          
2441490.5269  0.01     0.0333   46872  Szeidl et al., 1997             -                     pe          B filter                          
2441490.5279  0.01     0.0343   46872  Szeidl et al., 1997             -                     pe          V filter                          
2441503.5368  0.01     0.0060   46895  Szeidl et al., 1997             -                     pe          V filter                          
2441503.5372  0.01     0.0064   46895  Szeidl et al., 1997             -                     pe          B filter                          
2441515.4261  0.01    -0.0083   46916  Szeidl et al., 1997             -                     pe          B filter                          
2441515.4262  0.01    -0.0082   46916  Szeidl et al., 1997             -                     pe          V filter                          
2441516.5596  0.01    -0.0084   46918  Szeidl et al., 1997             -                     pe          B filter                          
2441516.5597  0.01    -0.0083   46918  Szeidl et al., 1997             -                     pe          V filter                          
2441519.3992  0.01    -0.0030   46923  Szeidl et al., 1997             -                     pe          V filter                          
2441519.3999  0.01    -0.0023   46923  Szeidl et al., 1997             -                     pe          B filter                          
2441520.5364  0.01     0.0005   46925  Szeidl et al., 1997             -                     pe          V filter                          
2441520.5373  0.01     0.0014   46925  Szeidl et al., 1997             -                     pe          B filter                          
2441536.4330  0.01     0.0257   46953  Szeidl et al., 1997             -                     pe          V filter                          
2441536.4341  0.01     0.0268   46953  Szeidl et al., 1997             -                     pe          B filter                          
2441537.5643  0.01     0.0234   46955  Szeidl et al., 1997             -                     pe          B filter                          
2441537.5658  0.01     0.0249   46955  Szeidl et al., 1997             -                     pe          V filter                          
2441540.3920  0.01     0.0169   46960  Szeidl et al., 1997             -                     pe          V filter                          
2441540.3922  0.01     0.0171   46960  Szeidl et al., 1997             -                     pe          B filter                          
2441541.5210  0.01     0.0122   46962  Murnikova, 1977                 V.P. Murnikova        pe          filter V                          
2441544.3507  0.01     0.0077   46967  Szeidl et al., 1997             -                     pe          V filter                          
2441544.3510  0.01     0.0080   46967  Szeidl et al., 1997             -                     pe          B filter                          
2441545.4750  0.01    -0.0016   46969  Murnikova, 1977                 V.P. Murnikova        pe          filter V                          
2441561.3533  0.01     0.0053   46997  Szeidl et al., 1997             -                     pe          B filter                          
2441561.3545  0.01     0.0065   46997  Szeidl et al., 1997             -                     pe          V filter                          
2441562.4855  0.01     0.0038   46999  Szeidl et al., 1997             -                     pe          V filter                          
2441562.4902  0.01     0.0085   46999  Szeidl et al., 1997             -                     pe          B filter                          
2441566.4408  0.01    -0.0088   47006  Szeidl et al., 1997             -                     pe          V filter                          
2441566.4409  0.01    -0.0087   47006  Szeidl et al., 1997             -                     pe          B filter                          
2441574.4143  0.01     0.0290   47020  Szeidl et al., 1997             -                     pe          B filter                          
2441574.4157  0.01     0.0304   47020  Szeidl et al., 1997             -                     pe          V filter                          
2441586.2919  0.01     0.0031   47041  Szeidl et al., 1997             -                     pe          V filter                          
2441586.2934  0.01     0.0046   47041  Szeidl et al., 1997             -                     pe          B filter                          
2441591.3833  0.01    -0.0070   47050  Szeidl et al., 1997             -                     pe          B filter                          
2441591.3847  0.01    -0.0056   47050  Szeidl et al., 1997             -                     pe          V filter                          
2441595.3610  0.01     0.0028   47057  Braune et al., 1973             W. Schwartz           vis                                           
2441599.3340  0.01     0.0080   47064  Braune et al., 1973             W. Braune             vis                                           
2441599.3630  0.01     0.0370   47064  Braune et al., 1973             R. Diethelm           vis                                           
2441637.3050  0.01     0.0010   47131  Braune et al., 1973             J. Schmidt            vis                                           
2441671.3100  0.01    -0.0042   47191  Braune et al., 1973             J. Schmidt            vis                                           
2441754.6281  0.01    -0.0109   47338  Szeidl et al., 1997             -                     pe          B filter                          
2441754.6295  0.01    -0.0095   47338  Szeidl et al., 1997             -                     pe          V filter                          
2441758.5973  0.01    -0.0095   47345  Szeidl et al., 1997             -                     pe          V filter                          
2441758.6010  0.01    -0.0058   47345  Szeidl et al., 1997             -                     pe          B filter                          
2441771.6243  0.01    -0.0198   47368  Szeidl et al., 1997             -                     pe          B filter                          
2441771.6249  0.01    -0.0192   47368  Szeidl et al., 1997             -                     pe          V filter                          
2441795.4461  0.01    -0.0051   47410  Szeidl et al., 1997             -                     pe          V filter                          
2441795.4464  0.01    -0.0048   47410  Szeidl et al., 1997             -                     pe          B filter                          
2441799.4112  0.01    -0.0078   47417  Szeidl et al., 1997             -                     pe          V filter                          
2441799.4118  0.01    -0.0072   47417  Szeidl et al., 1997             -                     pe          B filter                          
2441804.5150  0.01    -0.0055   47426  Szeidl et al., 1997             -                     pe          B filter                          
2441804.5174  0.01    -0.0031   47426  Szeidl et al., 1997             -                     pe          V filter                          
2441808.4909  0.01     0.0025   47433  Szeidl et al., 1997             -                     pe          B filter                          
2441808.4915  0.01     0.0031   47433  Szeidl et al., 1997             -                     pe          V filter                          
2441812.4820  0.01     0.0258   47440  Braune et al., 1977             W. Braune             vis                                           
2441816.4458  0.01     0.0217   47447  Szeidl et al., 1997             -                     pe          B filter                          
2441816.4470  0.01     0.0229   47447  Szeidl et al., 1997             -                     pe          V filter                          
2441820.4128  0.01     0.0209   47454  Szeidl et al., 1997             -                     pe          B filter                          
2441820.4161  0.01     0.0242   47454  Szeidl et al., 1997             -                     pe          V filter                          
2441825.5032  0.01     0.0098   47463  Szeidl et al., 1997             -                     pe          V filter                          
2441825.5052  0.01     0.0118   47463  Szeidl et al., 1997             -                     pe          B filter                          
2441829.4695  0.01     0.0082   47470  Szeidl et al., 1997             -                     pe          V filter                          
2441829.4696  0.01     0.0083   47470  Szeidl et al., 1997             -                     pe          B filter                          
2441833.4251  0.01    -0.0040   47477  Szeidl et al., 1997             -                     pe          V filter                          
2441833.4293  0.01     0.0002   47477  Szeidl et al., 1997             -                     pe          B filter                          
2441834.5569  0.01    -0.0059   47479  Szeidl et al., 1997             -                     pe          B filter                          
2441846.4589  0.01    -0.0075   47500  Szeidl et al., 1997             -                     pe          B filter                          
2441846.4625  0.01    -0.0039   47500  Szeidl et al., 1997             -                     pe          V filter                          
2441850.4140  0.01    -0.0202   47507  Busch, 1975a                    P. Enskonatus         vis                                           
2441850.4394  0.01     0.0052   47507  Szeidl et al., 1997             -                     pe          B filter                          
2441855.5230  0.0     -0.0127   47516  Braune et al., 1977             W. Schwartz           vis                                           
2441859.5206  0.01     0.0170   47523  Szeidl et al., 1997             -                     pe          V filter                          
2441859.5216  0.01     0.0180   47523  Szeidl et al., 1997             -                     pe          B filter                          
2441867.4532  0.01     0.0139   47537  Szeidl et al., 1997             -                     pe          V filter                          
2441867.4552  0.01     0.0159   47537  Szeidl et al., 1997             -                     pe          B filter                          
2441872.5438  0.01     0.0030   47546  Szeidl et al., 1997             -                     pe          B filter                          
2441872.5441  0.01     0.0033   47546  Szeidl et al., 1997             -                     pe          V filter                          
2441876.5028  0.01    -0.0058   47553  Szeidl et al., 1997             -                     pe          V filter                          
2441876.5043  0.01    -0.0043   47553  Szeidl et al., 1997             -                     pe          B filter                          
2441880.4675  0.01    -0.0090   47560  Szeidl et al., 1997             -                     pe          V filter                          
2441880.4677  0.01    -0.0088   47560  Szeidl et al., 1997             -                     pe          B filter                          
2441884.4388  0.01    -0.0055   47567  Szeidl et al., 1997             -                     pe          V filter                          
2441893.5210  0.01     0.0073   47583  Szeidl et al., 1997             -                     pe          V filter                          
2441893.5231  0.01     0.0094   47583  Szeidl et al., 1997             -                     pe          B filter                          
2441896.3738  0.01     0.0259   47588  Szeidl et al., 1997             -                     pe          B filter                          
2441896.3745  0.01     0.0266   47588  Szeidl et al., 1997             -                     pe          V filter                          
2441901.4670  0.01     0.0176   47597  Szeidl et al., 1997             -                     pe          V filter                          
2441901.4680  0.01     0.0186   47597  Szeidl et al., 1997             -                     pe          B filter                          
2441905.4260  0.01     0.0087   47604  Busch, 1975a                    P. Enskonatus         vis                                           
2441905.4336  0.01     0.0163   47604  Szeidl et al., 1997             -                     pe          B filter                          
2441905.4343  0.01     0.0170   47604  Szeidl et al., 1997             -                     pe          V filter                          
2441909.3990  0.01     0.0139   47611  Busch, 1975a                    P. Enskonatus         vis                                           
2441910.5212  0.01     0.0024   47613  Szeidl et al., 1997             -                     pe          B filter                          
2441910.5256  0.01     0.0068   47613  Szeidl et al., 1997             -                     pe          V filter                          
2441913.3551  0.01     0.0021   47618  Szeidl et al., 1997             -                     pe          B filter                          
2441913.3560  0.01     0.0030   47618  Szeidl et al., 1997             -                     pe          V filter                          
2441914.4827  0.01    -0.0039   47620  Szeidl et al., 1997             -                     pe          V filter                          
2441914.4854  0.01    -0.0012   47620  Szeidl et al., 1997             -                     pe          B filter                          
2441922.4098  0.01    -0.0125   47634  Szeidl et al., 1997             -                     pe          B filter                          
2441922.4098  0.01    -0.0125   47634  Szeidl et al., 1997             -                     pe          V filter                          
2441925.2210  0.01    -0.0355   47639  Datchenko, 1982                 A.I. Datchenko        vis                                           
2441930.3200  0.01    -0.0380   47648  Datchenko, 1982                 A.I. Datchenko        vis                                           
2441930.3511  0.01    -0.0069   47648  Szeidl et al., 1997             -                     pe          B filter                          
2441930.3526  0.01    -0.0054   47648  Szeidl et al., 1997             -                     pe          V filter                          
2441931.4858  0.01    -0.0059   47650  Szeidl et al., 1997             -                     pe          V filter                          
2441931.4860  0.01    -0.0057   47650  Szeidl et al., 1997             -                     pe          B filter                          
2441934.3294  0.01     0.0035   47655  Szeidl et al., 1997             -                     pe          V filter                          
2441934.3336  0.01     0.0077   47655  Szeidl et al., 1997             -                     pe          B filter                          
2441938.3126  0.01     0.0189   47662  Szeidl et al., 1997             -                     pe          B filter                          
2441938.3134  0.01     0.0197   47662  Szeidl et al., 1997             -                     pe          V filter                          
2441942.2793  0.01     0.0177   47669  Szeidl et al., 1997             -                     pe          B filter                          
2441942.2811  0.01     0.0195   47669  Szeidl et al., 1997             -                     pe          V filter                          
2441945.1040  0.01     0.0082   47674  Datchenko, 1982                 A.I. Datchenko        vis                                           
2441948.5020  0.0      0.0052   47680  Braune et al., 1977             U. Hopp               vis                                           
2441949.0670  0.01     0.0034   47681  Datchenko, 1982                 A.I. Datchenko        vis                                           
2441955.2967  0.01    -0.0021   47692  Szeidl et al., 1997             -                     pe          V filter                          
2441955.2971  0.01    -0.0017   47692  Szeidl et al., 1997             -                     pe          B filter                          
2441958.1060  0.01    -0.0270   47697  Datchenko, 1982                 A.I. Datchenko        vis                                           
2441959.2577  0.01    -0.0089   47699  Szeidl et al., 1997             -                     pe          V filter                          
2441959.2580  0.01    -0.0086   47699  Szeidl et al., 1997             -                     pe          B filter                          
2441959.8330  0.01    -0.0005   47700  Datchenko, 1982                 A.I. Datchenko        vis                                           
2441960.3909  0.01    -0.0094   47701  Szeidl et al., 1997             -                     pe          V filter                          
2441960.3914  0.01    -0.0089   47701  Szeidl et al., 1997             -                     pe          B filter                          
2441960.3940  0.01    -0.0063   47701  Braune et al., 1977             W. Schwartz           vis                                           
2441980.2596  0.01     0.0200   47736  Szeidl et al., 1997             -                     pe          V filter                          
2441980.2598  0.01     0.0202   47736  Szeidl et al., 1997             -                     pe          B filter                          
2441984.2190  0.01     0.0116   47743  Braune et al., 1977             U. Hopp               vis                                           
2441984.2249  0.01     0.0175   47743  Szeidl et al., 1997             -                     pe          V filter                          
2441984.2260  0.01     0.0186   47743  Szeidl et al., 1997             -                     pe          B filter                          
2441989.3199  0.01     0.0110   47752  Szeidl et al., 1997             -                     pe          V filter                          
2441989.3223  0.01     0.0134   47752  Szeidl et al., 1997             -                     pe          B filter                          
2442001.2014  0.01    -0.0111   47773  Szeidl et al., 1997             -                     pe          V filter                          
2442001.2023  0.01    -0.0102   47773  Szeidl et al., 1997             -                     pe          B filter                          
2442018.1930  0.01    -0.0246   47803  Datchenko, 1982                 A.I. Datchenko        vis                                           
2442042.0330  0.01     0.0084   47845  Datchenko, 1982                 A.I. Datchenko        vis                                           
2442098.6682  0.01    -0.0400   47945  Szeidl et al., 1997             -                     pe          V filter                          
2442098.6699  0.01    -0.0383   47945  Szeidl et al., 1997             -                     pe          B filter                          
2442106.6569  0.01     0.0130   47959  Szeidl et al., 1997             -                     pe          V filter                          
2442106.6579  0.01     0.0140   47959  Szeidl et al., 1997             -                     pe          B filter                          
2442127.5931  0.01    -0.0237   47996  Szeidl et al., 1997             -                     pe          V filter                          
2442127.5940  0.01    -0.0228   47996  Szeidl et al., 1997             -                     pe          B filter                          
2442135.5140  0.0     -0.0385   48010  Braune et al., 1977             U. Hopp               vis                                           
2442135.5210  0.01    -0.0315   48010  Braune et al., 1977             M. Kiehl              vis                                           
2442135.5210  0.01    -0.0315   48010  Braune et al., 1977             U. Surawski           vis                                           
2442135.5362  0.01    -0.0163   48010  Szeidl et al., 1997             -                     pe          V filter                          
2442135.5391  0.01    -0.0134   48010  Szeidl et al., 1997             -                     pe          B filter                          
2442136.1500  0.01     0.0306   48011  Datchenko, 1982                 A.I. Datchenko        vis                                           
2442140.6129  0.01    -0.0411   48019  Szeidl et al., 1997             -                     pe          B filter                          
2442148.5940  0.0      0.0043   48033  Braune et al., 1977             U. Hopp               vis                                           
2442148.6000  0.01     0.0103   48033  Braune et al., 1977             U. Surawski           vis                                           
2442148.6016  0.01     0.0119   48033  Szeidl et al., 1997             -                     pe          V filter                          
2442151.4290  0.01     0.0051   48038  Braune et al., 1977             U. Hopp               vis                                           
2442151.4410  0.0      0.0171   48038  Braune et al., 1977             U. Surawski           vis                                           
2442152.5650  0.01     0.0074   48040  Szeidl et al., 1997             -                     pe          B filter                          
2442152.5680  0.01     0.0104   48040  Szeidl et al., 1997             -                     pe          V filter                          
2442156.5180  0.01    -0.0074   48047  Braune et al., 1977             R. Kroll              vis                                           
2442186.5724  0.01     0.0047   48100  Szeidl et al., 1997             -                     pe          B filter                          
2442193.3790  0.01     0.0092   48112  Szeidl et al., 1997             -                     pe          V filter                          
2442193.3791  0.01     0.0093   48112  Szeidl et al., 1997             -                     pe          B filter                          
2442194.5072  0.01     0.0038   48114  Szeidl et al., 1997             -                     pe          V filter                          
2442194.5073  0.01     0.0039   48114  Szeidl et al., 1997             -                     pe          B filter                          
2442196.2000  0.01    -0.0039   48117  Datchenko, 1982                 A.I. Datchenko        vis                                           
2442198.4643  0.01    -0.0070   48121  Szeidl et al., 1997             -                     pe          V filter                          
2442198.4678  0.01    -0.0035   48121  Szeidl et al., 1997             -                     pe          B filter                          
2442202.4227  0.01    -0.0164   48128  Szeidl et al., 1997             -                     pe          V filter                          
2442202.4241  0.01    -0.0150   48128  Szeidl et al., 1997             -                     pe          B filter                          
2442206.3828  0.01    -0.0242   48135  Szeidl et al., 1997             -                     pe          B filter                          
2442206.3870  0.01    -0.0200   48135  Szeidl et al., 1997             -                     pe          V filter                          
2442215.4474  0.01    -0.0289   48151  Szeidl et al., 1997             -                     pe          V filter                          
2442215.4658  0.01    -0.0105   48151  Szeidl et al., 1997             -                     pe          B filter                          
2442224.5475  0.01     0.0018   48167  Szeidl et al., 1997             -                     pe          B filter                          
2442234.1750  0.01    -0.0069   48184  Datchenko, 1982                 A.I. Datchenko        vis                                           
2442235.2790  0.01    -0.0366   48186  Datchenko, 1982                 A.I. Datchenko        vis                                           
2442236.4478  0.01    -0.0015   48188  Szeidl et al., 1997             -                     pe          B filter                          
2442236.4493  0.01     0.0000   48188  Szeidl et al., 1997             -                     pe          V filter                          
2442236.4580  0.01     0.0087   48188  Braune et al., 1977             G. Pfeiffer           vis                                           
2442239.2650  0.01    -0.0184   48193  Datchenko, 1982                 A.I. Datchenko        vis                                           
2442241.5360  0.01    -0.0148   48197  Braune et al., 1977             G. Pfeiffer           vis                                           
2442244.3664  0.01    -0.0186   48202  Szeidl et al., 1997             -                     pe          B filter                          
2442244.3671  0.01    -0.0179   48202  Szeidl et al., 1997             -                     pe          V filter                          
2442257.4185  0.01    -0.0037   48225  Szeidl et al., 1997             -                     pe          B filter                          
2442257.4191  0.01    -0.0031   48225  Szeidl et al., 1997             -                     pe          V filter                          
2442258.5326  0.01    -0.0233   48227  Szeidl et al., 1997             -                     pe          B filter                          
2442265.3702  0.01     0.0123   48239  Szeidl et al., 1997             -                     pe          V filter                          
2442265.3717  0.01     0.0138   48239  Szeidl et al., 1997             -                     pe          B filter                          
2442266.4940  0.01     0.0024   48241  Braune et al., 1977             B. Kunzmann           vis                                           
2442266.5066  0.01     0.0150   48241  Szeidl et al., 1997             -                     pe          B filter                          
2442266.5067  0.01     0.0151   48241  Szeidl et al., 1997             -                     pe          V filter                          
2442274.4305  0.01     0.0032   48255  Szeidl et al., 1997             -                     pe          V filter                          
2442274.4306  0.01     0.0033   48255  Szeidl et al., 1997             -                     pe          B filter                          
2442275.5615  0.01     0.0006   48257  Szeidl et al., 1997             -                     pe          V filter                          
2442275.5624  0.01     0.0015   48257  Szeidl et al., 1997             -                     pe          B filter                          
2442278.3860  0.01    -0.0091   48262  Braune et al., 1977             G. Pfeiffer           vis                                           
2442278.3913  0.01    -0.0038   48262  Szeidl et al., 1997             -                     pe          V filter                          
2442278.3919  0.01    -0.0032   48262  Szeidl et al., 1997             -                     pe          B filter                          
2442287.4520  0.01    -0.0125   48278  GEOS NC 50                      -                     vis         
2442288.5683  0.01    -0.0298   48280  Le Borgne, 2004                 J.F. Le Borgne        vis                                           
2442288.5770  0.01    -0.0211   48280  G0050                           -                     vis                                           
2442288.5822  0.01    -0.0159   48280  Le Borgne, 2004                 N. Mauron             vis                                           
2442291.4066  0.01    -0.0257   48285  Szeidl et al., 1997             -                     pe          B filter                          
2442291.4141  0.01    -0.0182   48285  Szeidl et al., 1997             -                     pe          V filter                          
2442299.3722  0.01     0.0042   48299  Szeidl et al., 1997             -                     pe          V filter                          
2442299.3730  0.01     0.0050   48299  Szeidl et al., 1997             -                     pe          B filter                          
2442299.3840  0.01     0.0160   48299  Braune et al., 1977             G. Pfeiffer           vis                                           
2442300.5102  0.01     0.0085   48301  Le Borgne, 2004                 J.F. Le Borgne        vis                                           
2442303.3020  0.01    -0.0339   48306  Braune et al., 1977             R. Diethelm           vis                                           
2442303.3450  0.01     0.0091   48306  Braune et al., 1977             R. Diethelm           vis                                           
2442304.4785  0.01     0.0090   48308  Szeidl et al., 1997             -                     pe          B filter                          
2442304.4786  0.01     0.0091   48308  Szeidl et al., 1997             -                     pe          V filter                          
2442307.3163  0.01     0.0126   48313  Szeidl et al., 1997             -                     pe          V filter                          
2442307.3205  0.01     0.0168   48313  Szeidl et al., 1997             -                     pe          B filter                          
2442309.5850  0.0      0.0139   48317  Braune et al., 1977             U. Hopp               vis                                           
2442316.3680  0.01    -0.0051   48329  Braune et al., 1977             M. Kiehl              vis                                           
2442316.3720  0.0     -0.0011   48329  Braune et al., 1977             U. Hopp               vis                                           
2442316.3720  0.0     -0.0011   48329  Braune et al., 1977             U. Surawski           vis                                           
2442329.3855  0.01    -0.0248   48352  Szeidl et al., 1997             -                     pe          B filter                          
2442329.3871  0.01    -0.0232   48352  Szeidl et al., 1997             -                     pe          V filter                          
2442336.1900  0.01    -0.0223   48364  Datchenko, 1982                 A.I. Datchenko        vis                                           
2442350.3922  0.01     0.0090   48389  Szeidl et al., 1997             -                     pe          B filter                          
2442350.3930  0.01     0.0098   48389  Szeidl et al., 1997             -                     pe          V filter                          
2442358.2990  0.0     -0.0199   48403  Braune et al., 1977             U. Hopp               vis                                           
2442358.3100  0.01    -0.0089   48403  Braune et al., 1977             U. Surawski           vis                                           
2442358.3180  0.01    -0.0009   48403  Braune et al., 1977             M. Kiehl              vis                                           
2442404.2125  0.01    -0.0201   48484  Szeidl et al., 1997             -                     pe          V filter                          
2442404.2147  0.01    -0.0179   48484  Szeidl et al., 1997             -                     pe          B filter                          
2442417.2620  0.01    -0.0078   48507  Braune et al., 1979             R. Diethelm           vis                                           
2442441.0500  0.01    -0.0269   48549  Datchenko, 1982                 A.I. Datchenko        vis                                           
2442504.5608  0.01    -0.0017   48661  Szeidl et al., 1997             -                     pe          B filter                          
2442504.5615  0.01    -0.0010   48661  Szeidl et al., 1997             -                     pe          V filter                          
2442533.4636  0.01    -0.0075   48712  Szeidl et al., 1997             -                     pe          V filter                          
2442533.4646  0.01    -0.0065   48712  Szeidl et al., 1997             -                     pe          B filter                          
2442546.5019  0.01    -0.0064   48735  Szeidl et al., 1997             -                     pe          B filter                          
2442546.5020  0.01    -0.0063   48735  Szeidl et al., 1997             -                     pe          V filter                          
2442554.4308  0.01    -0.0132   48749  Szeidl et al., 1997             -                     pe          V filter                          
2442554.4346  0.01    -0.0094   48749  Szeidl et al., 1997             -                     pe          B filter                          
2442563.4978  0.01    -0.0156   48765  Szeidl et al., 1997             -                     pe          B filter                          
2442563.4985  0.01    -0.0149   48765  Szeidl et al., 1997             -                     pe          V filter                          
2442575.4174  0.01     0.0004   48786  Szeidl et al., 1997             -                     pe          B filter                          
2442575.4192  0.01     0.0022   48786  Szeidl et al., 1997             -                     pe          V filter                          
2442600.3090  0.01    -0.0487   48830  Datchenko, 1982                 A.I. Datchenko        vis                                           
2442601.4762  0.01    -0.0152   48832  Szeidl et al., 1997             -                     pe          V filter                          
2442601.4778  0.01    -0.0136   48832  Szeidl et al., 1997             -                     pe          B filter                          
2442608.2630  0.01    -0.0304   48844  Datchenko, 1982                 A.I. Datchenko        vis                                           
2442616.2230  0.01    -0.0061   48858  Datchenko, 1982                 A.I. Datchenko        vis                                           
2442621.3020  0.01    -0.0286   48867  Datchenko, 1982                 A.I. Datchenko        vis                                           
2442622.4562  0.01    -0.0081   48869  Szeidl et al., 1997             -                     pe          V filter                          
2442622.4572  0.01    -0.0071   48869  Szeidl et al., 1997             -                     pe          B filter                          
2442630.3880  0.01    -0.0120   48883  Le Borgne, 2004                 P. Guiraudou          vis                                           
2442630.3890  0.01    -0.0110   48883  Braune et al., 1979             M. Stiegler           vis                                           
2442633.2030  0.01    -0.0312   48888  Datchenko, 1982                 A.I. Datchenko        vis                                           
2442634.3504  0.01    -0.0175   48890  Szeidl et al., 1997             -                     pe          B filter                          
2442634.3545  0.01    -0.0134   48890  Szeidl et al., 1997             -                     pe          V filter                          
2442635.4823  0.01    -0.0192   48892  Szeidl et al., 1997             -                     pe          B filter                          
2442635.4834  0.01    -0.0181   48892  Szeidl et al., 1997             -                     pe          V filter                          
2442637.1670  0.01    -0.0350   48895  Datchenko, 1982                 A.I. Datchenko        vis                                           
2442637.1760  0.01    -0.0260   48895  Datchenko, 1982                 A.I. Datchenko        vis                                           
2442638.2930  0.01    -0.0427   48897  Datchenko, 1982                 A.I. Datchenko        vis                                           
2442639.4509  0.01    -0.0185   48899  Szeidl et al., 1997             -                     pe          B filter                          
2442639.4524  0.01    -0.0170   48899  Szeidl et al., 1997             -                     pe          V filter                          
2442642.2540  0.01    -0.0496   48904  Datchenko, 1982                 A.I. Datchenko        vis                                           
2442648.5290  0.01    -0.0098   48915  Murnikova, 1981                 V.P. Murnikova        pe          filter V                          
2442650.1880  0.01    -0.0513   48918  Datchenko, 1982                 A.I. Datchenko        vis                                           
2442658.1650  0.01    -0.0100   48932  Datchenko, 1982                 A.I. Datchenko        vis                                           
2442660.4350  0.01    -0.0073   48936  Murnikova, 1981                 V.P. Murnikova        pe          filter V                          
2442664.3950  0.01    -0.0152   48943  Braune et al., 1981             U. Hopp               vis                                           
2442664.3952  0.01    -0.0150   48943  Szeidl et al., 1997             -                     pe          B filter                          
2442664.3960  0.01    -0.0142   48943  Braune et al., 1979             W. Braune             vis                                           
2442664.3975  0.01    -0.0127   48943  Szeidl et al., 1997             -                     pe          V filter                          
2442664.4048  0.01    -0.0054   48943  Le Borgne, 2004                 P. Guiraudou          vis                                           
2442666.0870  0.01    -0.0237   48946  Datchenko, 1982                 A.I. Datchenko        vis                                           
2442667.2040  0.01    -0.0403   48948  Datchenko, 1982                 A.I. Datchenko        vis                                           
2442672.3241  0.01    -0.0218   48957  Szeidl et al., 1997             -                     pe          B filter                          
2442672.3250  0.0     -0.0209   48957  Braune et al., 1979             W. Braune             vis                                           
2442672.3253  0.01    -0.0206   48957  Szeidl et al., 1997             -                     pe          V filter                          
2442673.4574  0.01    -0.0221   48959  Szeidl et al., 1997             -                     pe          B filter                          
2442673.4597  0.01    -0.0198   48959  Szeidl et al., 1997             -                     pe          V filter                          
2442673.4650  0.01    -0.0145   48959  Murnikova, 1981                 V.P. Murnikova        pe          filter V, typo corrected          
2442676.2859  0.01    -0.0278   48964  Szeidl et al., 1997             -                     pe          V filter                          
2442676.2874  0.01    -0.0263   48964  Szeidl et al., 1997             -                     pe          B filter                          
2442677.4199  0.01    -0.0275   48966  Szeidl et al., 1997             -                     pe          V filter                          
2442677.4291  0.01    -0.0183   48966  Szeidl et al., 1997             -                     pe          B filter                          
2442681.4000  0.01    -0.0152   48973  Murnikova, 1981                 V.P. Murnikova        pe          filter V                          
2442689.3540  0.01     0.0031   48987  Szeidl et al., 1997             -                     pe          V filter                          
2442689.3545  0.01     0.0036   48987  Szeidl et al., 1997             -                     pe          B filter                          
2442714.2636  0.01    -0.0281   49031  Szeidl et al., 1997             -                     pe          V filter                          
2442714.2660  0.01    -0.0257   49031  Szeidl et al., 1997             -                     pe          B filter                          
2442715.3716  0.01    -0.0538   49033  Le Borgne, 2004                 P. Guiraudou          vis                                           
2442739.2340  0.01     0.0015   49075  Braune et al., 1979             W. Braune             vis                                           
2442870.1340  0.01    -0.0375   49306  Datchenko, 1982                 A.I. Datchenko        vis                                           
2442871.2560  0.01    -0.0492   49308  Datchenko, 1982                 A.I. Datchenko        vis                                           
2442873.5368  0.01    -0.0357   49312  Szeidl et al., 1997             -                     pe          B filter                          
2442873.5380  0.01    -0.0345   49312  Szeidl et al., 1997             -                     pe          V filter                          
2442882.0430  0.01    -0.0320   49327  Datchenko, 1982                 A.I. Datchenko        vis                                           
2442887.1350  0.0     -0.0416   49336  Datchenko, 1982                 A.I. Datchenko        vis                                           
2442890.5872  0.01     0.0096   49342  Szeidl et al., 1997             -                     pe          V filter                          
2442896.2350  0.01    -0.0109   49352  Datchenko, 1982                 A.I. Datchenko        vis                                           
2442907.5547  0.01    -0.0279   49372  Szeidl et al., 1997             -                     pe          V filter                          
2442907.5572  0.01    -0.0254   49372  Szeidl et al., 1997             -                     pe          B filter                          
2442915.4791  0.01    -0.0392   49386  Szeidl et al., 1997             -                     pe          V filter                          
2442915.4802  0.01    -0.0381   49386  Szeidl et al., 1997             -                     pe          B filter                          
2442936.4940  0.01     0.0028   49423  Szeidl et al., 1997             -                     pe          V filter                          
2442936.4945  0.01     0.0033   49423  Szeidl et al., 1997             -                     pe          B filter                          
2442936.5024  0.01     0.0112   49423  Le Borgne, 2004                 P. Guiraudou          vis                                           
2442949.4938  0.01    -0.0347   49446  Le Borgne, 2004                 C. Pampaloni          vis                                           
2442953.4790  0.01    -0.0173   49453  Braune et al., 1981             B. Kunzmann           vis                                           
2442961.4330  0.01     0.0010   49467  Braune et al., 1979             G. Pfeiffer           vis                                           
2442962.5453  0.01    -0.0204   49469  Szeidl et al., 1997             -                     pe          B filter                          
2442962.5461  0.01    -0.0196   49469  Szeidl et al., 1997             -                     pe          V filter                          
2442966.5366  0.01     0.0031   49476  Szeidl et al., 1997             -                     pe          V filter                          
2442966.5381  0.01     0.0046   49476  Szeidl et al., 1997             -                     pe          B filter                          
2442978.4353  0.01    -0.0018   49497  Szeidl et al., 1997             -                     pe          V filter                          
2442978.4360  0.01    -0.0011   49497  Szeidl et al., 1997             -                     pe          B filter                          
2442982.4033  0.01    -0.0016   49504  Le Borgne, 2004                 G. Troispoux          vis                                           
2442987.4800  0.01    -0.0265   49513  Braune et al., 1981             U. Hopp               vis                                           
2443000.5055  0.01    -0.0382   49536  Szeidl et al., 1997             -                     pe          B filter                          
2443000.5123  0.01    -0.0314   49536  Szeidl et al., 1997             -                     pe          V filter                          
2443008.5094  0.01     0.0300   49550  Le Borgne, 2004                 P. Guiraudou          vis                                           
2443009.6081  0.01    -0.0049   49552  Le Borgne, 2004                 P. Guiraudou          vis                                           
2443009.6254  0.01     0.0124   49552  Le Borgne, 2004                 G. Troispoux          vis                                           
2443012.4413  0.01    -0.0059   49557  Le Borgne, 2004                 P. Guiraudou          vis                                           
2443016.4120  0.01    -0.0031   49564  Braune et al., 1979             H. Schubert           vis                                           
2443017.5183  0.01    -0.0304   49566  Le Borgne, 2004                 G. Troispoux          vis                                           
2443017.5356  0.01    -0.0131   49566  Le Borgne, 2004                 P. Guiraudou          vis                                           
2443029.4312  0.01    -0.0211   49587  Le Borgne, 2004                 P. Guiraudou          vis                                           
2443029.4374  0.01    -0.0149   49587  Le Borgne, 2004                 C. Pampaloni          vis                                           
2443034.5221  0.01    -0.0317   49596  Szeidl et al., 1997             -                     pe          B filter                          
2443034.5235  0.01    -0.0303   49596  Szeidl et al., 1997             -                     pe          V filter                          
2443041.3627  0.01     0.0069   49608  Le Borgne, 2004                 C. Pampaloni          vis                                           
2443045.2830  0.01    -0.0407   49615  Szeidl et al., 1997             -                     pe          V filter                          
2443045.2862  0.01    -0.0375   49615  Szeidl et al., 1997             -                     pe          B filter                          
2443050.4351  0.01     0.0099   49624  Szeidl et al., 1997             -                     pe          V filter                          
2443050.4358  0.01     0.0106   49624  Szeidl et al., 1997             -                     pe          B filter                          
2443062.3459  0.01     0.0171   49645  Le Borgne, 2004                 A. Gaspani            vis                                           
2443066.2742  0.01    -0.0224   49652  Le Borgne, 2004                 C. Pampaloni          vis                                           
2443075.3317  0.01    -0.0343   49668  Szeidl et al., 1997             -                     pe          V filter                          
2443079.3067  0.01    -0.0271   49675  Szeidl et al., 1997             -                     pe          B filter                          
2443079.3076  0.01    -0.0262   49675  Szeidl et al., 1997             -                     pe          V filter                          
2443096.3222  0.01    -0.0167   49705  Le Borgne, 2004                 A. Le Saout           vis                                           
2443134.3230  0.01     0.0061   49772  Braune et al., 1979             M. Baur               vis                                           
2443248.2140  0.01    -0.0368   49973  Datchenko, 1982                 A.I. Datchenko        vis                                           
2443249.3550  0.01    -0.0295   49975  Datchenko, 1982                 A.I. Datchenko        vis                                           
2443256.1690  0.01    -0.0175   49987  Datchenko, 1982                 A.I. Datchenko        vis                                           
2443257.2950  0.01    -0.0252   49989  Datchenko, 1982                 A.I. Datchenko        vis                                           
2443258.4581  0.01     0.0042   49991  Le Borgne, 2004                 M. Penna              vis                                           
2443260.1280  0.0     -0.0264   49994  Datchenko, 1982                 A.I. Datchenko        vis                                           
2443261.2530  0.01    -0.0351   49996  Datchenko, 1982                 A.I. Datchenko        vis                                           
2443262.3900  0.01    -0.0317   49998  Datchenko, 1982                 A.I. Datchenko        vis                                           
2443273.7260  0.01    -0.0324   50018  Datchenko, 1982                 A.I. Datchenko        vis                                           
2443275.4416  0.01    -0.0173   50021  Le Borgne, 2004                 J.F. Le Borgne        vis                                           
2443275.4483  0.01    -0.0106   50021  Szeidl et al., 1997             -                     pe          B filter                          
2443275.4519  0.01    -0.0070   50021  Szeidl et al., 1997             -                     pe          V filter                          
2443277.1450  0.0     -0.0145   50024  Datchenko, 1982                 A.I. Datchenko        vis                                           
2443278.2570  0.01    -0.0361   50026  Datchenko, 1982                 A.I. Datchenko        vis                                           
2443282.2270  0.01    -0.0340   50033  Datchenko, 1982                 A.I. Datchenko        vis                                           
2443283.3580  0.01    -0.0366   50035  Datchenko, 1982                 A.I. Datchenko        vis                                           
2443287.3240  0.01    -0.0385   50042  Datchenko, 1982                 A.I. Datchenko        vis                                           
2443287.3569  0.01    -0.0056   50042  Szeidl et al., 1997             -                     pe          B filter                          
2443287.3574  0.01    -0.0051   50042  Szeidl et al., 1997             -                     pe          V filter                          
2443291.2890  0.01    -0.0413   50049  Datchenko, 1982                 A.I. Datchenko        vis                                           
2443292.4220  0.01    -0.0420   50051  Braune et al., 1979             H.M. Steinbach        vis                                           
2443292.4624  0.01    -0.0016   50051  Le Borgne, 2004                 M. Penna              vis                                           
2443292.4701  0.01     0.0061   50051  Le Borgne, 2004                 J.C. Misson           vis                                           
2443296.4260  0.01    -0.0059   50058  Szeidl et al., 1997             -                     pe          B filter                          
2443296.4274  0.01    -0.0045   50058  Szeidl et al., 1997             -                     pe          V filter                          
2443300.4072  0.01     0.0075   50065  Le Borgne, 2004                 M. Penna              vis                                           
2443303.2120  0.01    -0.0219   50070  Datchenko, 1982                 A.I. Datchenko        vis                                           
2443305.5126  0.01     0.0114   50074  Szeidl et al., 1997             -                     pe          V filter                          
2443305.5138  0.01     0.0126   50074  Szeidl et al., 1997             -                     pe          B filter                          
2443312.2750  0.01    -0.0283   50086  Datchenko, 1982                 A.I. Datchenko        vis                                           
2443320.2100  0.01    -0.0290   50100  Datchenko, 1982                 A.I. Datchenko        vis                                           
2443321.3689  0.01    -0.0037   50102  Le Borgne, 2004                 M. Penna              vis                                           
2443322.5148  0.01     0.0085   50104  Le Borgne, 2004                 J.F. Le Borgne        vis                                           
2443326.4745  0.01     0.0003   50111  Le Borgne, 2004                 P. Ralincourt         vis                                           
2443330.4225  0.01    -0.0195   50118  Le Borgne, 2004                 G. Troispoux          vis                                           
2443342.3394  0.01    -0.0062   50139  Le Borgne, 2004                 M. Penna              vis                                           
2443347.4818  0.01     0.0347   50148  Le Borgne, 2004                 A. Livi               vis                                           
2443348.5825  0.01     0.0018   50150  Le Borgne, 2004                 J.P. Pomies           vis                                           
2443351.4276  0.01     0.0127   50155  Le Borgne, 2004                 A. Livi               vis                                           
2443352.5559  0.01     0.0073   50157  Szeidl et al., 1997             -                     pe          B filter                          
2443352.5614  0.01     0.0128   50157  Szeidl et al., 1997             -                     pe          V filter                          
2443361.6137  0.01    -0.0043   50173  Le Borgne, 2004                 P. Ralincourt         vis                                           
2443364.4332  0.01    -0.0189   50178  Le Borgne, 2004                 P. Guiraudou          vis                                           
2443364.4401  0.01    -0.0120   50178  Le Borgne, 2004                 G. Troispoux          vis                                           
2443364.4415  0.01    -0.0106   50178  Le Borgne, 2004                 A. Livi               vis                                           
2443364.4484  0.01    -0.0037   50178  Le Borgne, 2004                 P. Ralincourt         vis                                           
2443364.4491  0.01    -0.0030   50178  Le Borgne, 2004                 M. Penna              vis                                           
2443364.4609  0.01     0.0088   50178  Le Borgne, 2004                 J.F. Le Borgne        vis                                           
2443365.6068  0.01     0.0210   50180  Le Borgne, 2004                 M. Penna              vis                                           
2443368.4095  0.01    -0.0105   50185  Szeidl et al., 1997             -                     pe          B filter                          
2443368.4098  0.01    -0.0102   50185  Szeidl et al., 1997             -                     pe          V filter                          
2443369.5233  0.01    -0.0304   50187  Le Borgne, 2004                 P. Ralincourt         vis                                           
2443369.5304  0.01    -0.0233   50187  Le Borgne, 2004                 M. Penna              vis                                           
2443369.5372  0.01    -0.0165   50187  Le Borgne, 2004                 J.F. Le Borgne        vis                                           
2443372.3807  0.01    -0.0071   50192  Szeidl et al., 1997             -                     pe          B filter                          
2443372.3841  0.01    -0.0037   50192  Szeidl et al., 1997             -                     pe          V filter                          
2443373.5083  0.01    -0.0132   50194  Kasimirskij, 1981               N.B. Kasimirskij      vis                                           
2443380.3399  0.01     0.0164   50206  Le Borgne, 2004                 A. Livi               vis                                           
2443381.4705  0.01     0.0133   50208  Le Borgne, 2004                 A. Livi               vis                                           
2443385.4396  0.01     0.0145   50215  Szeidl et al., 1997             -                     pe          B filter                          
2443385.4440  0.01     0.0189   50215  Szeidl et al., 1997             -                     pe          V filter                          
2443393.3731  0.01     0.0123   50229  Szeidl et al., 1997             -                     pe          B filter                          
2443393.3825  0.01     0.0217   50229  Szeidl et al., 1997             -                     pe          V filter                          
2443394.5151  0.01     0.0207   50231  Szeidl et al., 1997             -                     pe          V filter                          
2443398.4373  0.01    -0.0250   50238  Le Borgne, 2004                 G. Troispoux          vis                                           
2443398.4727  0.01     0.0104   50238  Le Borgne, 2004                 A. Livi               vis                                           
2443401.2937  0.01    -0.0028   50243  Szeidl et al., 1997             -                     pe          B filter                          
2443401.2950  0.01    -0.0015   50243  Szeidl et al., 1997             -                     pe          V filter                          
2443402.3997  0.01    -0.0304   50245  Le Borgne, 2004                 G. Troispoux          vis                                           
2443406.3698  0.01    -0.0282   50252  Le Borgne, 2004                 J.C. Misson           vis                                           
2443406.3975  0.01    -0.0005   50252  Le Borgne, 2004                 P. Ralincourt         vis                                           
2443414.3243  0.01    -0.0094   50266  Szeidl et al., 1997             -                     pe          B filter                          
2443414.3253  0.01    -0.0084   50266  Szeidl et al., 1997             -                     pe          V filter                          
2443414.3396  0.01     0.0059   50266  Le Borgne, 2004                 A. Livi               vis                                           
2443415.4544  0.01    -0.0129   50268  Szeidl et al., 1997             -                     pe          B filter                          
2443415.4564  0.01    -0.0109   50268  Szeidl et al., 1997             -                     pe          V filter                          
2443419.4359  0.01     0.0007   50275  Le Borgne, 2004                 J.C. Misson           vis                                           
2443426.2642  0.01     0.0270   50287  Szeidl et al., 1997             -                     pe          B filter                          
2443426.2647  0.01     0.0275   50287  Szeidl et al., 1997             -                     pe          V filter                          
2443431.3417  0.01     0.0030   50296  Le Borgne, 2004                 M. Penna              vis                                           
2443431.3514  0.01     0.0127   50296  Le Borgne, 2004                 C. Pampaloni          vis                                           
2443436.4482  0.01     0.0079   50305  Szeidl et al., 1997             -                     pe          B filter                          
2443439.2762  0.01     0.0018   50310  Szeidl et al., 1997             -                     pe          V filter                          
2443439.2796  0.01     0.0052   50310  Szeidl et al., 1997             -                     pe          B filter                          
2443440.3857  0.01    -0.0224   50312  Le Borgne, 2004                 J.C. Misson           vis                                           
2443452.3012  0.01    -0.0105   50333  Le Borgne, 2004                 J.C. Misson           vis                                           
2443477.2627  0.01     0.0103   50377  Szeidl et al., 1997             -                     pe          V filter                          
2443477.2636  0.01     0.0112   50377  Szeidl et al., 1997             -                     pe          B filter                          
2443481.2278  0.01     0.0075   50384  Le Borgne, 2004                 C. Pampaloni          vis                                           
2443490.2783  0.01    -0.0113   50400  Szeidl et al., 1997             -                     pe          B filter                          
2443490.2825  0.01    -0.0071   50400  Szeidl et al., 1997             -                     pe          V filter                          
2443494.2453  0.01    -0.0122   50407  Le Borgne, 2004                 C. Pampaloni          vis                                           
2443598.5720  0.01     0.0168   50591  Szeidl et al., 1997             -                     pe          B filter                          
2443635.4363  0.01     0.0367   50656  Kasimirskij, 1981               N.B. Kasimirskij      vis                                           
2443665.4210  0.01    -0.0209   50709  Le Borgne, 2004                 C. Agnesi             vis                                           
2443670.5671  0.01     0.0237   50718  Le Borgne, 2004                 P. Guiraudou          vis                                           
2443691.5232  0.01     0.0069   50755  Kasimirskij, 1981               N.B. Kasimirskij      vis                                           
2443694.3667  0.01     0.0162   50760  Kasimirskij, 1981               N.B. Kasimirskij      vis                                           
2443695.4973  0.01     0.0132   50762  Kasimirskij, 1981               N.B. Kasimirskij      vis                                           
2443698.3325  0.01     0.0142   50767  Kasimirskij, 1981               N.B. Kasimirskij      vis                                           
2443699.4240  0.01    -0.0280   50769  Le Borgne, 2004                 E. Nezry              vis                                           
2443699.4331  0.01    -0.0189   50769  Le Borgne, 2004                 J.F. Le Borgne        vis                                           
2443703.4497  0.01     0.0299   50776  Le Borgne, 2004                 T. Carradori          vis                                           
2443707.4241  0.01     0.0364   50783  Szeidl et al., 1997             -                     pe          B filter                          
2443707.4252  0.01     0.0375   50783  Szeidl et al., 1997             -                     pe          V filter                          
2443712.5225  0.01     0.0333   50792  Szeidl et al., 1997             -                     pe          B filter                          
2443712.5230  0.01     0.0338   50792  Szeidl et al., 1997             -                     pe          V filter                          
2443716.4744  0.01     0.0173   50799  Kasimirskij, 1981               N.B. Kasimirskij      vis                                           
2443719.3056  0.01     0.0144   50804  Kasimirskij, 1981               N.B. Kasimirskij      vis                                           
2443720.4318  0.01     0.0069   50806  Le Borgne, 2004                 P. Guiraudou          vis                                           
2443720.4392  0.01     0.0143   50806  Szeidl et al., 1997             -                     pe          V filter                          
2443720.4403  0.01     0.0154   50806  Szeidl et al., 1997             -                     pe          B filter                          
2443720.4408  0.01     0.0159   50806  Le Borgne, 2004                 P. Ralincourt         vis                                           
2443724.4102  0.01     0.0174   50813  Kasimirskij, 1981               N.B. Kasimirskij      vis                                           
2443725.5165  0.01    -0.0099   50815  Le Borgne, 2004                 J.F. Le Borgne        vis                                           
2443725.5283  0.01     0.0019   50815  Le Borgne, 2004                 C. Pampaloni          vis                                           
2443725.5283  0.01     0.0019   50815  Le Borgne, 2004                 P. Guiraudou          vis                                           
2443725.5332  0.01     0.0068   50815  Le Borgne, 2004                 P. Ralincourt         vis                                           
2443725.5412  0.01     0.0148   50815  Kasimirskij, 1981               N.B. Kasimirskij      vis                                           
2443728.3570  0.01    -0.0036   50820  Mironov et al., 1981            -                     pe          filter V                          
2443732.3170  0.01    -0.0115   50827  Mironov et al., 1981            -                     pe          filter V                          
2443733.4540  0.01    -0.0081   50829  Le Borgne, 2004                 J.C. Misson           vis                                           
2443736.2790  0.01    -0.0173   50834  Mironov et al., 1981            -                     pe          filter V                          
2443737.4091  0.01    -0.0209   50836  Szeidl et al., 1997             -                     pe          V filter                          
2443737.4107  0.01    -0.0193   50836  Szeidl et al., 1997             -                     pe          B filter                          
2443746.5302  0.01     0.0309   50852  Le Borgne, 2004                 P. Guiraudou          vis                                           
2443749.3782  0.01     0.0447   50857  Szeidl et al., 1997             -                     pe          B filter                          
2443749.3788  0.01     0.0453   50857  Szeidl et al., 1997             -                     pe          V filter                          
2443752.2050  0.01     0.0373   50862  Schoneich, Lange, 1978          -                     pe                                            
2443763.5100  0.01     0.0056   50882  Szeidl et al., 1997             -                     pe          V filter                          
2443766.3418  0.01     0.0032   50887  Szeidl et al., 1997             -                     pe          V filter                          
2443766.3421  0.01     0.0035   50887  Szeidl et al., 1997             -                     pe          B filter                          
2443788.4289  0.01    -0.0163   50926  Le Borgne, 2004                 J.C. Misson           vis                                           
2443791.3160  0.01     0.0366   50931  Szeidl et al., 1997             -                     pe          B filter                          
2443791.3168  0.01     0.0374   50931  Szeidl et al., 1997             -                     pe          V filter                          
2443792.4440  0.01     0.0310   50933  Szeidl et al., 1997             -                     pe          V filter                          
2443792.4455  0.01     0.0325   50933  Szeidl et al., 1997             -                     pe          B filter                          
2443795.2768  0.01     0.0296   50938  Szeidl et al., 1997             -                     pe          B filter                          
2443795.2806  0.01     0.0334   50938  Szeidl et al., 1997             -                     pe          V filter                          
2443796.4087  0.01     0.0278   50940  Szeidl et al., 1997             -                     pe          B filter                          
2443796.4115  0.01     0.0306   50940  Szeidl et al., 1997             -                     pe          V filter                          
2443800.3568  0.01     0.0081   50947  Le Borgne, 2004                 J.C. Misson           vis                                           
2443800.3621  0.01     0.0134   50947  Szeidl et al., 1997             -                     pe          V filter                          
2443800.3660  0.01     0.0173   50947  Szeidl et al., 1997             -                     pe          B filter                          
2443804.3336  0.01     0.0170   50954  Le Borgne, 2004                 T. Carradori          vis                                           
2443809.4098  0.01    -0.0083   50963  Le Borgne, 2004                 J.C. Misson           vis                                           
2443813.3889  0.01     0.0030   50970  Le Borgne, 2004                 T. Carradori          vis                                           
2443975.5551  0.01     0.0542   51256  Szeidl et al., 1997             -                     pe          B filter                          
2443975.5649  0.01     0.0640   51256  Szeidl et al., 1997             -                     pe          V filter                          
2443999.8861  0.01     0.0112   51299  Siegel, 1982                    -                     pe                                            
2444003.8537  0.01     0.0110   51306  Siegel, 1982                    -                     pe                                            
2444009.5179  0.01     0.0068   51316  Szeidl et al., 1997             -                     pe          V filter                          
2444009.5211  0.01     0.0100   51316  Szeidl et al., 1997             -                     pe          B filter                          
2444016.3552  0.01     0.0421   51328  Le Borgne, 2004                 P. Ralincourt         vis                                           
2444025.4366  0.01     0.0541   51344  Szeidl et al., 1997             -                     pe          B filter                          
2444025.4375  0.01     0.0550   51344  Szeidl et al., 1997             -                     pe          V filter                          
2444042.4013  0.01     0.0138   51374  Le Borgne, 2004                 P. Ralincourt         vis                                           
2444046.3736  0.01     0.0182   51381  Le Borgne, 2004                 P. Ralincourt         vis                                           
2444051.4716  0.01     0.0147   51390  Szeidl et al., 1997             -                     pe          B filter                          
2444051.4752  0.01     0.0183   51390  Szeidl et al., 1997             -                     pe          V filter                          
2444068.4844  0.01     0.0224   51420  Le Borgne, 2004                 G. Boistel            vis                                           
2444081.5207  0.01     0.0215   51443  Le Borgne, 2004                 G. Boistel            vis                                           
2444089.4499  0.01     0.0150   51457  Szeidl et al., 1997             -                     pe          V filter                          
2444089.4538  0.01     0.0189   51457  Szeidl et al., 1997             -                     pe          B filter                          
2444089.4575  0.01     0.0226   51457  Le Borgne, 2004                 G. Boistel            vis                                           
2444101.3914  0.01     0.0530   51478  Le Borgne, 2004                 P. Ralincourt         vis                                           
2444102.5251  0.01     0.0530   51480  Szeidl et al., 1997             -                     pe          B filter                          
2444102.5269  0.01     0.0548   51480  Szeidl et al., 1997             -                     pe          V filter                          
2444114.4009  0.01     0.0252   51501  Le Borgne, 2004                 P. Mons               vis                                           
2444118.3779  0.01     0.0344   51508  Le Borgne, 2004                 C. Pampaloni          vis                                           
2444143.3423  0.01     0.0580   51552  Szeidl et al., 1997             -                     pe          V filter                          
2444143.3456  0.01     0.0613   51552  Szeidl et al., 1997             -                     pe          B filter                          
2444147.3016  0.01     0.0495   51559  Szeidl et al., 1997             -                     pe          B filter                          
2444147.3026  0.01     0.0505   51559  Szeidl et al., 1997             -                     pe          V filter                          
2444156.3529  0.01     0.0314   51575  Szeidl et al., 1997             -                     pe          V filter                          
2444156.3539  0.01     0.0324   51575  Szeidl et al., 1997             -                     pe          B filter                          
2444165.4241  0.01     0.0332   51591  Le Borgne, 2004                 G. Boistel            vis                                           
2444407.5109  0.01     0.0812   52018  Szeidl et al., 1997             -                     pe          B filter                          
2444407.5120  0.01     0.0823   52018  Szeidl et al., 1997             -                     pe          V filter                          
2444442.5977  0.01     0.0242   52080  Le Borgne, 2004                 E. Nezry              vis                                           
2444453.3998  0.01     0.0564   52099  Le Borgne, 2004                 E. Nezry              vis                                           
2444453.4184  0.01     0.0750   52099  Szeidl et al., 1997             -                     pe          V filter                          
2444462.4880  0.01     0.0753   52115  Le Borgne, 2004                 E. Nezry              vis                                           
2444463.5936  0.01     0.0472   52117  Le Borgne, 2004                 P. Guiraudou          vis                                           
2444466.4150  0.01     0.0344   52122  Le Borgne, 2004                 C. Pampaloni          vis                                           
2444470.3976  0.01     0.0492   52129  Le Borgne, 2004                 E. Nezry              vis                                           
2444470.4122  0.01     0.0638   52129  Le Borgne, 2004                 J. Fabregat           vis                                           
2444487.4310  0.01     0.0775   52159  Szeidl et al., 1997             -                     pe          V filter                          
2444487.4332  0.01     0.0797   52159  Szeidl et al., 1997             -                     pe          B filter                          
2444495.3628  0.01     0.0736   52173  Szeidl et al., 1997             -                     pe          V filter                          
2444495.3649  0.01     0.0757   52173  Szeidl et al., 1997             -                     pe          B filter                          
2444496.4740  0.01     0.0511   52175  Le Borgne, 2004                 G. Boistel            vis                                           
2444512.3478  0.01     0.0535   52203  Le Borgne, 2004                 P. Guiraudou          vis                                           
2444525.3869  0.01     0.0554   52226  Le Borgne, 2004                 G. Boistel            vis                                           
2444525.3931  0.01     0.0616   52226  Le Borgne, 2004                 P. Ralincourt         vis                                           
2444750.3929  0.01     0.0277   52623  Le Borgne, 2004                 S. Mammoliti          vis                                           
2444762.3488  0.01     0.0800   52644  Le Borgne, 2004                 S. Mammoliti          vis                                           
2444784.4314  0.01     0.0560   52683  Szeidl et al., 1997             -                     pe          B filter                          
2444784.4337  0.01     0.0583   52683  Szeidl et al., 1997             -                     pe          V filter                          
2444788.3912  0.01     0.0480   52690  Le Borgne, 2004                 S. Mammoliti          vis                                           
2444788.4177  0.01     0.0745   52690  Szeidl et al., 1997             -                     pe          V filter                          
2444792.3816  0.01     0.0705   52697  Le Borgne, 2004                 S. Mammoliti          vis                                           
2444797.4948  0.01     0.0822   52706  Szeidl et al., 1997             -                     pe          V filter                          
2444797.4949  0.01     0.0823   52706  Szeidl et al., 1997             -                     pe          B filter                          
2444809.3838  0.01     0.0677   52727  Le Borgne, 2004                 S. Mammoliti          vis                                           
2444813.3498  0.01     0.0658   52734  Le Borgne, 2004                 S. Mammoliti          vis                                           
2444822.4027  0.01     0.0494   52750  Szeidl et al., 1997             -                     pe          V filter                          
2444822.4043  0.01     0.0510   52750  Szeidl et al., 1997             -                     pe          B filter                          
2444855.2978  0.01     0.0680   52808  Le Borgne, 2004                 S. Mammoliti          vis                                           
2444893.2784  0.01     0.0706   52875  Le Borgne, 2004                 S. Mammoliti          vis                                           
2444906.2952  0.01     0.0502   52898  Le Borgne, 2004                 S. Mammoliti          vis                                           
2444914.2512  0.01     0.0705   52912  Le Borgne, 2004                 S. Mammoliti          vis                                           
2445131.3587  0.01     0.0799   53295  Le Borgne, 2004                 S. Mammoliti          vis                                           
2445166.4776  0.01     0.0550   53357  Le Borgne, 2004                 G. Boistel            vis                                           
2445169.3387  0.01     0.0820   53362  Le Borgne, 2004                 S. Mammoliti          vis                                           
2445178.3873  0.01     0.0612   53378  Le Borgne, 2004                 S. Mammoliti          vis                                           
2445196.5143  0.01     0.0494   53410  Le Borgne, 2004                 J.P. Clovin           vis                                           
2445196.5324  0.01     0.0675   53410  Le Borgne, 2004                 M. Dumont             vis                                           
2445196.5504  0.01     0.0855   53410  Le Borgne, 2004                 H. Josse              vis                                           
2445212.3773  0.01     0.0411   53438  Le Borgne, 2004                 S. Ferrand            vis                                           
2445233.3981  0.01     0.0889   53475  Le Borgne, 2004                 S. Mammoliti          vis                                           
2445241.3333  0.01     0.0884   53489  Le Borgne, 2004                 S. Mammoliti          vis                                           
2445254.3716  0.01     0.0895   53512  Le Borgne, 2004                 S. Mammoliti          vis                                           
2445271.3397  0.01     0.0525   53542  Le Borgne, 2004                 E. Nezry              vis                                           
2445292.3499  0.01     0.0898   53579  Le Borgne, 2004                 C. Pampaloni          vis                                           
2445492.4450  0.01     0.0920   53932  Huebscher, Mundry, 1984         R. Primke             vis                                           
2445493.5157  0.01     0.0290   53934  Huebscher, Mundry, 1984         B. Schlereth          pe                                            
2445505.4670  0.01     0.0767   53955  Huebscher, Mundry, 1984         O. Schall             vis                                           
2445509.4350  0.01     0.0769   53962  Huebscher, Mundry, 1984         R. Primke             vis                                           
2445518.4523  0.01     0.0248   53978  Le Borgne, 2004                 J.F. Le Borgne        vis                                           
2445518.4585  0.01     0.0310   53978  Le Borgne, 2004                 E. Nezry              vis                                           
2445523.5768  0.01     0.0478   53987  Le Borgne, 2004                 E. Nezry              vis                                           
2445527.5199  0.01     0.0230   53994  Le Borgne, 2004                 E. Nezry              vis                                           
2445531.4680  0.01     0.0033   54001  Huebscher, Mundry, 1984         W. Braune             vis                                           
2445556.4304  0.01     0.0249   54045  Huebscher, Mundry, 1984         B. Schlereth          pe                                            
2445557.5595  0.01     0.0204   54047  Le Borgne, 2004                 E. Nezry              vis                                           
2445557.5651  0.01     0.0260   54047  Le Borgne, 2004                 G. Boistel            vis                                           
2445559.3068  0.01     0.0672   54050  Le Borgne, 2004                 E. Nezry              vis                                           
2445560.4011  0.01     0.0278   54052  Le Borgne, 2004                 G. Boistel            vis                                           
2445560.4068  0.01     0.0335   54052  Le Borgne, 2004                 E. Nezry              vis                                           
2445561.5011  0.01    -0.0059   54054  Le Borgne, 2004                 E. Nezry              vis                                           
2445561.5237  0.01     0.0167   54054  Huebscher, Mundry, 1984         B. Schlereth          pe                                            
2445577.3606  0.01    -0.0178   54082  Le Borgne, 2004                 G. Boistel            vis                                           
2445577.4030  0.01     0.0246   54082  Huebscher, Mundry, 1984         W. Braune             vis                                           
2445578.5220  0.01     0.0099   54084  Huebscher, Mundry, 1984         R. Primke             vis                                           
2445582.5452  0.01     0.0653   54091  Le Borgne, 2004                 G. Boistel            vis                                           
2445586.4867  0.01     0.0389   54098  Le Borgne, 2004                 E. Nezry              vis                                           
2445586.4909  0.01     0.0431   54098  Le Borgne, 2004                 J.F. Le Borgne        vis                                           
2445602.3279  0.01     0.0087   54126  Le Borgne, 2004                 G. Boistel            vis                                           
2445602.3390  0.01     0.0198   54126  Le Borgne, 2004                 E. Hardy              vis                                           
2445602.3397  0.01     0.0205   54126  Le Borgne, 2004                 P. Ralincourt         vis                                           
2445633.5064  0.01     0.0113   54181  Le Borgne, 2004                 S. Ferrand            vis                                           
2445636.3430  0.01     0.0137   54186  Huebscher, Mundry, 1984         P. Ringe              vis                                           
2445636.3500  0.01     0.0207   54186  Huebscher, Mundry, 1984         R. Primke             vis                                           
2445636.3560  0.01     0.0267   54186  Huebscher, Mundry, 1984         T. Hulvershorn        vis                                           
2445636.3620  0.01     0.0327   54186  Huebscher, Mundry, 1984         O. Schall             vis                                           
2445644.3000  0.01     0.0350   54200  Huebscher, Mundry, 1984         P. Ringe              vis                                           
2445644.3030  0.0      0.0380   54200  Huebscher, Mundry, 1984         O. Schall             vis                                           
2445645.4080  0.01     0.0093   54202  Huebscher,Lichtenknecker, 1988  T. Hulvershorn        vis                                           
2445648.2360  0.01     0.0032   54207  Huebscher, Mundry, 1984         R. Primke             vis                                           
2445652.2240  0.01     0.0233   54214  Huebscher, Mundry, 1984         P. Ringe              vis                                           
2445653.3440  0.01     0.0096   54216  Huebscher, Mundry, 1984         R. Primke             vis                                           
2445653.3490  0.01     0.0146   54216  Huebscher, Mundry, 1984         O. Schall             vis                                           
2445669.2490  0.01     0.0432   54244  Huebscher, Mundry, 1984         R. Primke             vis                                           
2445690.2020  0.01     0.0233   54281  Huebscher, Mundry, 1984         P. Ringe              vis                                           
2445690.2070  0.01     0.0283   54281  Huebscher, Mundry, 1984         O. Schall             vis                                           
2445816.6020  0.01     0.0190   54504  Braune, Huebscher, 1987         O. Schall             vis                                           
2445870.4479  0.01     0.0155   54599  Le Borgne, 2004                 G. Boistel            vis                                           
2445870.4810  0.01     0.0486   54599  Huebscher, Mundry, 1984         W. Renz               vis                                           
2445878.4040  0.0      0.0359   54613  Huebscher, Mundry, 1984         W. Renz               vis                                           
2445883.4620  0.01    -0.0076   54622  Le Borgne, 2004                 A. Maraziti           vis                                           
2445886.3080  0.01     0.0042   54627  Le Borgne, 2004                 S. Mammoliti          vis                                           
2445887.4316  0.01    -0.0059   54629  Le Borgne, 2004                 A. Maraziti           vis                                           
2445904.4672  0.01     0.0247   54659  Le Borgne, 2004                 S. Ferrand            vis                                           
2445904.4680  0.01     0.0255   54659  Huebscher et al., 1986          R. Primke             vis                                           
2445908.4193  0.01     0.0089   54666  Le Borgne, 2004                 S. Ferrand            vis                                           
2445909.5512  0.01     0.0071   54668  Le Borgne, 2004                 S. Ferrand            vis                                           
2445913.5179  0.01     0.0060   54675  Le Borgne, 2004                 P. Ralincourt         vis                                           
2445930.5220  0.01     0.0050   54705  Braune, Huebscher, 1987         W. Renz               vis                                           
2445942.4523  0.01     0.0318   54726  Le Borgne, 2004                 P. Ralincourt         vis                                           
2445942.4550  0.01     0.0345   54726  Braune, Huebscher, 1987         W. Renz               vis                                           
2445946.4120  0.01     0.0236   54733  Braune, Huebscher, 1987         W. Renz               vis                                           
2445958.2914  0.01    -0.0005   54754  Le Borgne, 2004                 A. Maraziti           vis                                           
2445958.3497  0.01     0.0578   54754  Le Borgne, 2004                 S. Mammoliti          vis                                           
2445962.2829  0.01     0.0231   54761  Le Borgne, 2004                 A. Maraziti           vis                                           
2445962.2878  0.01     0.0280   54761  Le Borgne, 2004                 S. Mammoliti          vis                                           
2445967.3619  0.01     0.0006   54770  Le Borgne, 2004                 A. Maraziti           vis                                           
2445967.3626  0.01     0.0013   54770  Le Borgne, 2004                 S. Mammoliti          vis                                           
2445976.4460  0.01     0.0153   54786  Braune, Huebscher, 1987         W. Renz               vis                                           
2445988.3530  0.01     0.0188   54807  Huebscher et al., 1986          W. Renz               vis                                           
2445996.3197  0.01     0.0498   54821  Le Borgne, 2004                 S. Mammoliti          vis                                           
2446005.3330  0.01    -0.0063   54837  Huebscher et al., 1986          R. Primke             vis                                           
2446005.3430  0.01     0.0037   54837  Huebscher,Lichtenknecker, 1988  O. Schall             vis                                           
2446005.3530  0.01     0.0137   54837  Huebscher et al., 1986          W. Renz               vis                                           
2446018.3840  0.01     0.0075   54860  Huebscher et al., 1985          T. Dumichen           vis                                           
2446176.5470  0.01     0.0234   55139  Huebscher et al., 1986          W. Renz               vis                                           
2446205.4500  0.01     0.0178   55190  Huebscher et al., 1985          R. Schertler          vis                                           
2446205.4680  0.01     0.0358   55190  Huebscher et al., 1985          W. Braune             vis                                           
2446209.4260  0.01     0.0259   55197  Huebscher et al., 1986          W. Renz               vis                                           
2446230.4234  0.01     0.0504   55234  Le Borgne, 2004                 E. Nezry              vis                                           
2446252.4892  0.01     0.0096   55273  Le Borgne, 2004                 E. Nezry              vis                                           
2446252.4913  0.01     0.0117   55273  Le Borgne, 2004                 J.F. Le Borgne        vis                                           
2446256.4421  0.01    -0.0054   55280  Le Borgne, 2004                 E. Nezry              vis                                           
2446257.5726  0.01    -0.0085   55282  Le Borgne, 2004                 E. Nezry              vis                                           
2446260.4120  0.01    -0.0033   55287  Braune, Huebscher, 1987         U. Grebien            pg                                            
2446260.4250  0.01     0.0097   55287  Huebscher et al., 1986          W. Renz               vis                                           
2446264.3930  0.0      0.0098   55294  Huebscher et al., 1986          W. Renz               vis                                           
2446274.5748  0.01    -0.0114   55312  Le Borgne, 2004                 E. Nezry              vis                                           
2446274.5762  0.01    -0.0100   55312  Le Borgne, 2004                 J.F. Le Borgne        vis                                           
2446277.4908  0.01     0.0704   55317  Le Borgne, 2004                 E. Nezry              vis                                           
2446282.5394  0.01     0.0175   55326  Le Borgne, 2004                 J.F. Le Borgne        vis                                           
2446282.5512  0.01     0.0293   55326  Le Borgne, 2004                 E. Nezry              vis                                           
2446285.3760  0.01     0.0199   55331  Huebscher et al., 1986          M. Ott                vis                                           
2446285.3860  0.01     0.0299   55331  Braune, Huebscher, 1987         W. Renz               vis                                           
2446286.5290  0.01     0.0393   55333  Le Borgne, 2004                 J.F. Le Borgne        vis                                           
2446290.4568  0.01    -0.0008   55340  Le Borgne, 2004                 J.F. Le Borgne        vis                                           
2446290.4700  0.01     0.0124   55340  Braune, Huebscher, 1987         W. Renz               vis                                           
2446290.4720  0.01     0.0144   55340  Huebscher et al., 1986          W. Quester            vis                                           
2446293.3824  0.0      0.0906   55345  GEOS unpublished                P. Ralincourt         vis                                           
2446298.3872  0.01    -0.0061   55354  Le Borgne, 2004                 P. Ralincourt         vis                                           
2446298.4344  0.01     0.0411   55354  Le Borgne, 2004                 J.F. Le Borgne        vis                                           
2446303.4767  0.01    -0.0181   55363  Le Borgne, 2004                 P. Ralincourt         vis                                           
2446306.3370  0.0      0.0080   55368  Huebscher et al., 1986          W. Braune             vis                                           
2446306.3600  0.01     0.0310   55368  Huebscher et al., 1986          M. Ott                vis                                           
2446319.3845  0.01     0.0183   55391  Le Borgne, 2004                 J.F. Le Borgne        vis                                           
2446319.3850  0.01     0.0188   55391  Huebscher et al., 1986          E. Wunder             vis                                           
2446319.3881  0.01     0.0219   55391  Huebscher et al., 1986          W. Quester            pe          filter V                          
2446319.3920  0.01     0.0258   55391  Huebscher et al., 1986          R. Schertler          vis                                           
2446320.5220  0.01     0.0221   55393  Le Borgne, 2004                 E. Nezry              vis                                           
2446323.3440  0.01     0.0099   55398  Huebscher et al., 1986          R. Schertler          vis                                           
2446327.3000  0.01    -0.0019   55405  Huebscher et al., 1986          W. Braune             vis                                           
2446327.3180  0.01     0.0161   55405  Huebscher et al., 1986          A. Kaufer             vis                                           
2446327.3190  0.01     0.0171   55405  Huebscher et al., 1986          U. Mandel             vis                                           
2446327.3200  0.01     0.0181   55405  Braune, Huebscher, 1987         S. Adam               pg                                            
2446328.4586  0.01     0.0230   55407  Le Borgne, 2004                 E. Nezry              vis                                           
2446340.3120  0.01    -0.0271   55428  Huebscher et al., 1986          E. Wunder             vis                                           
2446345.4462  0.01     0.0056   55437  Le Borgne, 2004                 E. Nezry              vis                                           
2446345.4640  0.01     0.0234   55437  Huebscher et al., 1986          J. Schmidt            vis                                           
2446349.3953  0.01    -0.0132   55444  Le Borgne, 2004                 E. Nezry              vis                                           
2446353.3743  0.01    -0.0020   55451  Le Borgne, 2004                 E. Nezry              vis                                           
2446373.2320  0.01     0.0164   55486  Huebscher et al., 1986          E. Wunder             vis                                           
2446374.3500  0.01     0.0007   55488  Huebscher et al., 1986          W. Braune             vis                                           
2446374.3670  0.01     0.0177   55488  Huebscher et al., 1986          U. Neumann            vis                                           
2446383.4036  0.01    -0.0150   55504  Le Borgne, 2004                 E. Nezry              vis                                           
2446608.4530  0.01     0.0006   55901  Braune, Huebscher, 1987         B. Koch               vis                                           
2446641.3400  0.01     0.0112   55959  Braune, Huebscher, 1987         E. Wunder             vis                                           
2446646.4200  0.01    -0.0104   55968  Braune, Huebscher, 1987         D. Alteweier          pg                                            
2446646.4230  0.01    -0.0074   55968  Braune, Huebscher, 1987         J. Pietz              vis                                           
2446646.4241  0.01    -0.0063   55968  Le Borgne, 2004                 A. Maraziti           vis                                           
2446646.4310  0.01     0.0006   55968  Braune, Huebscher, 1987         E. Wunder             vis                                           
2446646.4320  0.01     0.0016   55968  Braune, Huebscher, 1987         W. Renz               vis                                           
2446650.4060  0.01     0.0078   55975  Braune, Huebscher, 1987         R. Schertler          vis                                           
2446651.5241  0.01    -0.0078   55977  Braune, Huebscher, 1987         R. Grobel             pe                                            
2446651.5304  0.01    -0.0015   55977  Le Borgne, 2004                 A. Maraziti           vis                                           
2446655.4920  0.01    -0.0077   55984  Braune, Huebscher, 1987         B. Koch               vis                                           
2446663.4440  0.01     0.0086   55998  Huebscher, Agerer, 1996         M. Martignoni         vis                                           
2446679.3420  0.01     0.0352   56026  Braune, Huebscher, 1987         J. Schoen             vis                                           
2446683.2940  0.01     0.0193   56033  Braune, Huebscher, 1987         W. Braune             vis                                           
2446709.3359  0.01    -0.0132   56079  Le Borgne, 2004                 E. Nezry              vis                                           
2446713.3370  0.01     0.0200   56086  Le Borgne, 2004                 E. Nezry              vis                                           
2446718.4370  0.01     0.0185   56095  Braune, Huebscher, 1987         W. Blendin            vis                                           
2446746.2110  0.01     0.0176   56144  Braune, Huebscher, 1987         W. Blendin            vis                                           
2446909.4530  0.01     0.0109   56432  Braune, Huebscher, 1987         U. Poschmann          vis                                           
2446914.5580  0.01     0.0144   56441  Huebscher,Lichtenknecker, 1988  W. Renz               vis                                           
2446917.4099  0.01     0.0321   56446  Le Borgne, 2004                 E. Nezry              vis                                           
2446977.4301  0.01    -0.0323   56552  Le Borgne, 2004                 E. Nezry              vis                                           
2446977.4320  0.01    -0.0304   56552  Huebscher et al., 1989          R. Geckeler           vis                                           
2446978.5773  0.01    -0.0187   56554  Le Borgne, 2004                 E. Nezry              vis                                           
2446998.4510  0.01     0.0157   56589  Huebscher,Lichtenknecker, 1988  M. Ott                vis                                           
2447002.4061  0.01     0.0030   56596  Le Borgne, 2004                 M. Suadoni            vis                                           
2447015.4019  0.01    -0.0384   56619  Le Borgne, 2004                 J.F. Le Borgne        vis                                           
2447020.5311  0.01    -0.0108   56628  Le Borgne, 2004                 J.F. Le Borgne        vis                                           
2447024.5210  0.01     0.0113   56635  Huebscher,Lichtenknecker, 1988  W. Renz               vis                                           
2447024.5337  0.01     0.0240   56635  Huebscher,Lichtenknecker, 1988  D. Alteweier          pe          filter V                          
2447053.4030  0.0     -0.0153   56686  Huebscher,Lichtenknecker, 1988  W. Renz               vis                                           
2447057.3800  0.0     -0.0062   56693  Huebscher,Lichtenknecker, 1988  W. Renz               vis                                           
2447061.3350  0.01    -0.0190   56700  Huebscher,Lichtenknecker, 1988  R. Schertler          vis                                           
2447070.4230  0.01    -0.0004   56716  Huebscher,Lichtenknecker, 1988  W. Renz               vis                                           
2447078.3580  0.01    -0.0011   56730  Huebscher,Lichtenknecker, 1988  W. Renz               vis                                           
2447107.2810  0.01     0.0133   56781  Huebscher,Lichtenknecker, 1988  W. Renz               vis                                           
2447115.2300  0.01     0.0266   56795  Huebscher,Lichtenknecker, 1988  J. Schoen             vis                                           
2447295.4500  0.01    -0.0071   57113  Huebscher,Lichtenknecker, 1988  W. Kriebel            vis                                           
2447308.4890  0.01    -0.0054   57136  Huebscher,Lichtenknecker, 1988  E. Wunder             vis                                           
2447308.4910  0.01    -0.0034   57136  Huebscher,Lichtenknecker, 1988  W. Kriebel            vis                                           
2447320.3961  0.01    -0.0018   57157  Le Borgne, 2004                 E. Nezry              vis                                           
2447320.4059  0.01     0.0080   57157  Le Borgne, 2004                 J.F. Le Borgne        vis                                           
2447351.5730  0.01    -0.0009   57212  Huebscher et al., 1989          W. Renz               vis                                           
2447355.5400  0.01    -0.0017   57219  Huebscher et al., 1989          W. Kriebel            vis                                           
2447367.4213  0.01    -0.0240   57240  Huebscher et al., 1989          D. Alteweier          pe          filter B                          
2447367.4213  0.01    -0.0240   57240  Huebscher et al., 1989          D. Alteweier          pe          filter V                          
2447371.4030  0.01    -0.0101   57247  Huebscher et al., 1989          W. Kriebel            vis                                           
2447380.4780  0.01    -0.0045   57263  Huebscher et al., 1989          M. Ott                pg                                            
2447380.4870  0.01     0.0045   57263  Huebscher et al., 1989          M. Ott                vis                                           
2447380.4910  0.01     0.0085   57263  Huebscher et al., 1989          W. Renz               vis                                           
2447384.4346  0.01    -0.0157   57270  Le Borgne, 2004                 E. Nezry              vis                                           
2447387.2991  0.01     0.0146   57275  Le Borgne, 2004                 E. Nezry              vis                                           
2447388.4090  0.01    -0.0092   57277  Huebscher et al., 1989          W. Renz               vis                                           
2447388.4192  0.01     0.0010   57277  Le Borgne, 2004                 E. Nezry              vis                                           
2447388.4230  0.0      0.0048   57277  Huebscher et al., 1989          J. Pietz              vis                                           
2447388.4420  0.01     0.0238   57277  Huebscher et al., 1989          M. Ott                vis                                           
2447389.5480  0.01    -0.0038   57279  Huebscher et al., 1989          W. Renz               vis                                           
2447392.3660  0.01    -0.0200   57284  Huebscher et al., 1989          J. Pietz              vis                                           
2447392.3803  0.01    -0.0057   57284  Huebscher et al., 1989          W. Quester            pe          filter V                          
2447392.3860  0.01     0.0000   57284  Huebscher et al., 1989          W. Renz               vis                                           
2447392.3990  0.01     0.0130   57284  Le Borgne, 2004                 E. Nezry              vis                                           
2447396.3580  0.0100   0.0041   57291  Vandenbroere, Salmon, 2010      M. Martignoni         vis                                           
2447405.4140  0.01    -0.0092   57307  Huebscher et al., 1989          W. Renz               vis                                           
2447413.3370  0.0     -0.0219   57321  Huebscher et al., 1989          J. Pietz              vis                                           
2447413.3416  0.01    -0.0173   57321  Le Borgne, 2004                 J.F. Le Borgne        vis                                           
2447426.3995  0.01     0.0033   57344  Huebscher et al., 1989          D. Alteweier          pe          filter B                          
2447426.3995  0.01     0.0033   57344  Huebscher et al., 1989          D. Alteweier          pe          filter V                          
2447468.3290  0.01    -0.0130   57418  Huebscher et al., 1989          D. Alteweier          pe          filter V                          
2447468.3320  0.0     -0.0100   57418  Huebscher et al., 1989          J. Pietz              vis                                           
2447468.3394  0.01    -0.0026   57418  Huebscher et al., 1989          D. Alteweier          pe          filter B                          
2447477.3930  0.01    -0.0184   57434  Huebscher et al., 1989          W. Renz               vis                                           
2447727.4010  0.01     0.0151   57875  Huebscher et al., 1990          D. Girrbach           vis                                           
2447778.4055  0.01     0.0044   57965  Huebscher et al., 1990          W. Quester            pe          filter V                          
2447824.3220  0.01     0.0072   58046  Huebscher et al., 1990          D. Girrbach           vis                                           
2447828.2760  0.0     -0.0066   58053  Huebscher et al., 1990          R. Schertler          vis                                           
2447849.2780  0.01     0.0225   58090  Huebscher et al., 1990          H. Schubert           vis                                           
2447849.2850  0.01     0.0295   58090  anonymous, 1991                 K. Raetz              vis                                           
2447982.4600  0.01    -0.0019   58325  Huebscher et al., 1991          M. Dahm               vis                                           
2448012.5160  0.01     0.0118   58378  Huebscher et al., 1991          M. Dahm               vis                                           
2448058.4120  0.01    -0.0059   58459  Le Borgne, 2004                 D. Dalmazio           vis                                           
2448071.4450  0.01    -0.0101   58482  Le Borgne, 2004                 D. Dalmazio           vis                                           
2448075.4040  0.01    -0.0189   58489  Le Borgne, 2004                 D. Dalmazio           vis                                           
2448079.3650  0.01    -0.0258   58496  Le Borgne, 2004                 D. Dalmazio           vis                                           
2448083.3750  0.01     0.0164   58503  Le Borgne, 2004                 D. Dalmazio           vis                                           
2448087.3490  0.01     0.0225   58510  Le Borgne, 2004                 D. Dalmazio           vis                                           
2448088.4780  0.01     0.0178   58512  Le Borgne, 2004                 D. Dalmazio           vis                                           
2448088.4850  0.01     0.0248   58512  Huebscher et al., 1991          R. Schertler          vis                                           
2448092.4380  0.01     0.0100   58519  Le Borgne, 2004                 D. Dalmazio           vis                                           
2448096.4030  0.01     0.0071   58526  Le Borgne, 2004                 D. Dalmazio           vis                                           
2448100.3590  0.01    -0.0047   58533  Le Borgne, 2004                 D. Dalmazio           vis                                           
2448117.3780  0.01     0.0092   58563  Huebscher et al., 1991          R. Schertler          vis                                           
2448118.5220  0.01     0.0195   58565  Le Borgne, 2004                 D. Dalmazio           vis                                           
2448121.3620  0.01     0.0254   58570  Le Borgne, 2004                 D. Dalmazio           vis                                           
2448176.3310  0.01     0.0113   58667  Huebscher et al., 1991          D. Girrbach           vis                                           
2448180.2880  0.01     0.0005   58674  anonymous, 1991                 M. Raetz              vis                                           
2448418.3640  0.01     0.0055   59094  Le Borgne, 2004                 D. Dalmazio           vis                                           
2448423.4600  0.01     0.0000   59103  Le Borgne, 2004                 D. Dalmazio           vis                                           
2448427.4220  0.01    -0.0059   59110  Le Borgne, 2004                 D. Dalmazio           vis                                           
2448444.4570  0.01     0.0241   59140  Huebscher et al., 1992          R. Schertler          vis                                           
2448457.4700  0.01    -0.0001   59163  Le Borgne, 2004                 D. Dalmazio           vis                                           
2448461.4380  0.01     0.0000   59170  Le Borgne, 2004                 D. Dalmazio           vis                                           
2448465.3970  0.01    -0.0088   59177  Le Borgne, 2004                 D. Dalmazio           vis                                           
2448465.4210  0.01     0.0152   59177  Huebscher et al., 1992          J. Pietz              vis                                           
2448470.5180  0.0      0.0106   59186  GEOS unpublished                D. Dalmazio           vis                                           
2448474.4970  0.01     0.0218   59193  Le Borgne, 2004                 D. Dalmazio           vis                                           
2448478.4890  0.01     0.0459   59200  Le Borgne, 2004                 D. Dalmazio           vis                                           
2448486.4130  0.01     0.0342   59214  Le Borgne, 2004                 D. Dalmazio           vis                                           
2448490.3680  0.01     0.0214   59221  Le Borgne, 2004                 D. Dalmazio           vis                                           
2448494.3320  0.01     0.0175   59228  Le Borgne, 2004                 D. Dalmazio           vis                                           
2448495.4600  0.01     0.0119   59230  Huebscher et al., 1992          M. Dahm               vis                                           
2448499.4190  0.01     0.0030   59237  Huebscher et al., 1992          D. Girrbach           vis                                           
2448499.4200  0.01     0.0040   59237  Le Borgne, 2004                 D. Dalmazio           vis                                           
2448503.3900  0.01     0.0062   59244  Huebscher et al., 1992          D. Girrbach           vis                                           
2448503.3940  0.01     0.0102   59244  Huebscher et al., 1992          J. Pietz              vis                                           
2448516.4490  0.0      0.0279   59267  GEOS unpublished                D. Dalmazio           vis                                           
2448519.3010  0.01     0.0458   59272  Le Borgne, 2004                 D. Dalmazio           vis                                           
2448532.3070  0.01     0.0145   59295  Le Borgne, 2004                 D. Dalmazio           vis                                           
2448537.3930  0.01    -0.0010   59304  Le Borgne, 2004                 D. Dalmazio           vis                                           
2448553.3030  0.0      0.0376   59332  GEOS unpublished                D. Dalmazio           vis                                           
2448796.4830  0.01     0.0452   59761  Huebscher et al., 1993          M. Dahm               vis                                           
2448830.4710  0.01     0.0230   59821  Huebscher et al., 1993          M. Stumpp             vis                                           
2448850.3780  0.01     0.0908   59856  Vandenbroere,1997               J. Vandenbroere       vis                                           
2448864.5100  0.01     0.0519   59881  Vandenbroere,1997               R. Boninsegna         vis                                           
2448864.5250  0.01     0.0669   59881  Vandenbroere,1997               J. Vandenbroere       vis                                           
2448864.5330  0.01     0.0749   59881  Vandenbroere,1997               G. Dine-Zepter        vis                                           
2448864.5340  0.01     0.0759   59881  Vandenbroere,1997               S. van Eck            vis                                           
2448873.5650  0.01     0.0375   59897  Vandenbroere,1997               S. van Eck            vis                                           
2449177.4130  0.01     0.0616   60433  Vandenbroere,1997               J. Vandenbroere       vis                                           
2449186.4560  0.01     0.0352   60449  Vandenbroere,1997               M. Bigi               vis                                           
2449207.4150  0.01     0.0213   60486  Huebscher et al., 1994          D. Girrbach           vis                                           
2449211.4269  0.01     0.0654   60493  Vandenbroere, 2001              J.F. Le Borgne        vis                                           
2449215.4060  0.01     0.0766   60500  Huebscher et al., 1994          M. Raetz              vis                                           
2449228.4150  0.01     0.0484   60523  Huebscher et al., 1994          M. Dahm               vis                                           
2449538.4800  0.01     0.0543   61070  Vandenbroere,1997               M. Bigi               vis                                           
2449542.4180  0.01     0.0245   61077  Vandenbroere,1997               D. Dalmazio           vis                                           
2449546.3770  0.01     0.0156   61084  Vandenbroere,1997               D. Dalmazio           vis                                           
2449550.3340  0.01     0.0048   61091  Vandenbroere,1997               D. Dalmazio           vis                                           
2449555.4360  0.01     0.0053   61100  Vandenbroere,1997               D. Dalmazio           vis                                           
2449559.4110  0.01     0.0124   61107  Vandenbroere,1997               D. Dalmazio           vis                                           
2449563.4260  0.01     0.0596   61114  Vandenbroere,1997               D. Dalmazio           vis                                           
2449568.5160  0.01     0.0480   61123  Vandenbroere,1997               D. Dalmazio           vis                                           
2449572.4800  0.01     0.0442   61130  Vandenbroere,1997               D. Dalmazio           vis                                           
2449576.4310  0.01     0.0273   61137  Vandenbroere,1997               D. Dalmazio           vis                                           
2449580.4030  0.01     0.0315   61144  Vandenbroere,1997               D. Dalmazio           vis                                           
2449580.4220  0.01     0.0505   61144  Huebscher et al., 1995          E. Wunder             vis                                           
2449584.3580  0.01     0.0186   61151  Vandenbroere,1997               D. Dalmazio           vis                                           
2449589.4530  0.01     0.0121   61160  Vandenbroere,1997               D. Dalmazio           vis                                           
2449593.4160  0.01     0.0073   61167  Vandenbroere,1997               D. Dalmazio           vis                                           
2449601.3430  0.01    -0.0014   61181  Vandenbroere,1997               D. Dalmazio           vis                                           
2449601.4130  0.0      0.0686   61181  GEOS unpublished                M. Bigi               vis                                           
2449609.3260  0.01     0.0459   61195  Vandenbroere,1997               D. Dalmazio           vis                                           
2449635.3520  0.01    -0.0026   61241  Vandenbroere,1997               D. Dalmazio           vis                                           
2449643.3520  0.01     0.0617   61255  Vandenbroere,1997               D. Dalmazio           vis                                           
2449651.2880  0.01     0.0620   61269  Vandenbroere,1997               D. Dalmazio           vis                                           
2449689.2500  0.01     0.0461   61336  Vandenbroere,1997               D. Dalmazio           vis                                           
2449789.5620  0.01     0.0282   61513  Huebscher et al., 1995          H. Struver            vis                                           
2449843.4300  0.01     0.0468   61608  Vandenbroere,1998               D. Dalmazio           vis                                           
2449877.4220  0.01     0.0286   61668  Vandenbroere,1998               D. Dalmazio           vis                                           
2449885.3790  0.01     0.0499   61682  Vandenbroere,1998               D. Dalmazio           vis                                           
2449889.3420  0.01     0.0451   61689  Vandenbroere,1998               D. Dalmazio           vis                                           
2449894.4270  0.01     0.0286   61698  Huebscher, Agerer, 1996         E. Born               vis                                           
2449894.4300  0.01     0.0316   61698  Vandenbroere,1998               D. Dalmazio           vis                                           
2449894.4320  0.0100   0.0336   61698  Vandenbroere, Salmon, 2010      M. Martignoni         vis                                           
2449903.4840  0.01     0.0162   61714  Vandenbroere,1998               D. Dalmazio           vis                                           
2449915.3960  0.01     0.0246   61735  Vandenbroere,1998               D. Dalmazio           vis                                           
2449919.3930  0.01     0.0538   61742  Vandenbroere,1998               D. Dalmazio           vis                                           
2449923.3490  0.01     0.0419   61749  Vandenbroere,1998               D. Dalmazio           vis                                           
2449932.4030  0.01     0.0266   61765  Huebscher, Agerer, 1996         D. Girrbach           vis                                           
2449932.4080  0.01     0.0316   61765  Huebscher, Agerer, 1996         E. Born               vis                                           
2449936.3530  0.01     0.0087   61772  Vandenbroere,1998               D. Dalmazio           vis                                           
2449940.3240  0.01     0.0119   61779  Vandenbroere,1998               D. Dalmazio           vis                                           
2449945.4230  0.01     0.0094   61788  Vandenbroere,1998               D. Dalmazio           vis                                           
2449949.3800  0.01    -0.0015   61795  Vandenbroere,1998               D. Dalmazio           vis                                           
2449953.3600  0.01     0.0107   61802  Vandenbroere,1998               D. Dalmazio           vis                                           
2449983.4220  0.01     0.0304   61855  Huebscher, Agerer, 1996         D. Girrbach           vis                                           
2449999.3070  0.01     0.0440   61883  Huebscher, Agerer, 1996         E. Born               vis                                           
2450224.3490  0.01     0.0522   62280  Vandenbroere,1998               D. Dalmazio           vis                                           
2450233.4080  0.01     0.0419   62296  Vandenbroere,1998               D. Dalmazio           vis                                           
2450238.5270  0.01     0.0593   62305  Huebscher, Agerer, 1996         H. Struver            vis                                           
2450242.4530  0.01     0.0175   62312  Huebscher et al., 1997          H. Struver            vis                                           
2450246.4280  0.01     0.0246   62319  Huebscher et al., 1997          H. Struver            vis                                           
2450247.5530  0.01     0.0160   62321  Huebscher et al., 1997          H. Struver            vis                                           
2450250.4020  0.01     0.0308   62326  Vandenbroere,1998               C. Pampaloni          vis                                           
2450271.3930  0.01     0.0489   62363  Vandenbroere,1998               D. Dalmazio           vis                                           
2450276.4650  0.01     0.0194   62372  Vandenbroere,1998               C. Pampaloni          vis                                           
2450284.4050  0.01     0.0237   62386  Huebscher et al., 1997          E. Born               vis                                           
2450288.3490  0.01    -0.0002   62393  Vandenbroere,1998               D. Dalmazio           vis                                           
2450301.4120  0.01     0.0256   62416  Vandenbroere,1998               D. Dalmazio           vis                                           
2450305.3810  0.01     0.0267   62423  Vandenbroere,1998               D. Dalmazio           vis                                           
2450305.3870  0.01     0.0327   62423  Vandenbroere,1998               C. Pampaloni          vis                                           
2450309.3840  0.01     0.0619   62430  Vandenbroere,1998               D. Dalmazio           vis                                           
2450318.4310  0.01     0.0395   62446  Vandenbroere,1998               D. Dalmazio           vis                                           
2450322.3830  0.01     0.0237   62453  Vandenbroere,1998               D. Dalmazio           vis                                           
2450326.3450  0.01     0.0178   62460  Vandenbroere,1998               D. Dalmazio           vis                                           
2450330.3210  0.01     0.0260   62467  Vandenbroere,1998               D. Dalmazio           vis                                           
2450331.4650  0.01     0.0363   62469  Huebscher et al., 1997          A. Feller             vis                                           
2450343.3530  0.01     0.0208   62490  Vandenbroere,1998               D. Dalmazio           vis                                           
2450343.3710  0.01     0.0388   62490  Huebscher et al., 1997          A. Feller             vis                                           
2450360.3680  0.01     0.0307   62520  Vandenbroere,1998               C. Pampaloni          vis                                           
2450377.3530  0.01     0.0106   62550  Vandenbroere,1998               D. Dalmazio           vis                                           
2450381.3330  0.01     0.0228   62557  Vandenbroere,1998               D. Dalmazio           vis                                           
2450389.2980  0.0      0.0521   62571  Huebscher et al., 1997          H. Struver            vis                                           
2450402.2840  0.01     0.0009   62594  Huebscher et al., 1997          H. Struver            vis                                           
2450456.7090  0.01     0.0096   62690  Huebscher et al., 1998          H. Struver            vis                                           
2450561.5830  0.01     0.0190   62875  Huebscher et al., 1998          H. Struver            vis                                           
2450594.4980  0.01     0.0576   62933  Huebscher et al., 1997          H. Struver            vis                                           
2450623.3690  0.01     0.0200   62984  Vandenbroere, 2001              D. Dalmazio           vis                                           
2450627.3370  0.01     0.0201   62991  Vandenbroere, 2001              D. Dalmazio           vis                                           
2450640.3480  0.01    -0.0061   63014  Vandenbroere, 2001              D. Dalmazio           vis                                           
2450644.3170  0.01    -0.0050   63021  Vandenbroere, 2001              D. Dalmazio           vis                                           
2450653.3950  0.01     0.0037   63037  Vandenbroere, 2001              D. Dalmazio           vis                                           
2450661.3490  0.01     0.0220   63051  Vandenbroere, 2001              D. Dalmazio           vis                                           
2450662.4640  0.01     0.0033   63053  Huebscher et al., 1998          G. Nawrath            vis                                           
2450666.4380  0.01     0.0095   63060  Huebscher et al., 1998          G. Nawrath            vis                                           
2450670.4210  0.01     0.0246   63067  Vandenbroere, 2001              D. Dalmazio           vis                                           
2450674.3710  0.01     0.0068   63074  Huebscher et al., 1998          G. Nawrath            vis                                           
2450678.3330  0.01     0.0009   63081  Vandenbroere, 2001              D. Dalmazio           vis                                           
2450691.3780  0.01     0.0087   63104  Vandenbroere, 2001              D. Dalmazio           vis                                           
2450695.3490  0.01     0.0118   63111  Vandenbroere, 2001              D. Dalmazio           vis                                           
2450703.2940  0.01     0.0211   63125  Vandenbroere, 2001              D. Dalmazio           vis                                           
2450712.3730  0.01     0.0308   63141  Huebscher et al., 1998          H. Struver            vis                                           
2450720.2860  0.01     0.0081   63155  Vandenbroere, 2001              D. Dalmazio           vis                                           
2451392.5070  0.01    -0.0380   64341  Huebscher, 2000                 G.U. Flechsig         vis                                           
2451404.4300  0.01    -0.0185   64362  Huebscher, 2000                 G.U. Flechsig         vis                                           
2451420.3520  0.01     0.0321   64390  Huebscher, 2000                 A. Abe                vis                                           
2451425.3810  0.01    -0.0404   64399  Huebscher, 2000                 G.U. Flechsig         vis                                           
2451467.3300  0.01    -0.0373   64473  Huebscher, 2000                 G.U. Flechsig         vis                                           
2451697.4710  0.01    -0.0315   64879  Vandenbroere, 2001              M. Dumont             vis                                           
2451700.3530  0.01     0.0163   64884  Vandenbroere, 2001              D. Dalmazio           vis                                           
2451705.4010  0.01    -0.0372   64893  Vandenbroere, 2001              D. Dalmazio           vis                                           
2451709.3780  0.01    -0.0281   64900  Vandenbroere, 2001              D. Dalmazio           vis                                           
2451710.5090  0.01    -0.0307   64902  Vandenbroere, 2001, 2003        M. Dumont             vis                                           
2451713.3690  0.01    -0.0049   64907  unpublished                     A. Paschke            vis                                           
2451714.4900  0.01    -0.0176   64909  Huebscher, 2001                 G. Maintz             vis                                           
2451714.4940  0.01    -0.0136   64909  Vandenbroere, 2001              M. Dumont             vis                                           
2451714.5050  0.0     -0.0026   64909  unpublished                     P. Jacquet            vis                                           
2451722.4150  0.01    -0.0283   64923  Vandenbroere, 2001, 2003        M. Dumont             vis                                           
2451722.4340  0.01    -0.0093   64923  unpublished                     A. Paschke            vis                                           
2451725.3050  0.01     0.0275   64928  Vandenbroere, 2001, 2003        D. Dalmazio           vis                                           
2451726.3880  0.01    -0.0231   64930  unpublished                     S. Kuchto             vis                                           
2451730.3700  0.01    -0.0090   64937  Vandenbroere, 2001              J.P. Verrot           vis                                           
2451730.3740  0.01    -0.0050   64937  Vandenbroere, 2001, 2003        D. Dalmazio           vis                                           
2451743.3830  0.01    -0.0332   64960  Vandenbroere, 2001              J.P. Verrot           vis                                           
2451747.3470  0.01    -0.0371   64967  Vandenbroere, 2001, 2003        D. Dalmazio           vis                                           
2451751.3290  0.01    -0.0229   64974  Vandenbroere, 2001, 2003        D. Dalmazio           vis                                           
2451756.4550  0.01     0.0016   64983  Vandenbroere, 2001, 2003        D. Dalmazio           vis                                           
2451756.4575  0.01     0.0041   64983  Vandenbroere, 2001              J.F. Le Borgne        vis                                           
2451757.5760  0.01    -0.0111   64985  unpublished                     A. Paschke            ccd                                           
2451759.3100  0.01     0.0224   64988  Vandenbroere, 2001, 2003        D. Dalmazio           vis                                           
2451764.3660  0.01    -0.0231   64997  Vandenbroere, 2001, 2003        D. Dalmazio           vis                                           
2451764.3910  0.01     0.0019   64997  unpublished                     K. Tikkanen           vis                                           
2451768.3200  0.01    -0.0370   65004  Vandenbroere, 2001, 2003        D. Dalmazio           vis                                           
2451773.4200  0.0     -0.0385   65013  unpublished                     G. Zepter             vis                                           
2451781.3940  0.01    -0.0002   65027  Vandenbroere, 2001, 2003        M. Dumont             vis                                           
2451782.5010  0.01    -0.0269   65029  unpublished                     A. Paschke            ccd                                           
2451798.3770  0.01    -0.0223   65057  unpublished                     K. Tikkanen           vis                                           
2451798.3970  0.01    -0.0023   65057  Vandenbroere, 2001, 2003        M. Dumont             vis                                           
2451803.4750  0.01    -0.0258   65066  unpublished                     K. Tikkanen           vis                                           
2451803.4810  0.01    -0.0198   65066  Vandenbroere, 2001, 2003        M. Dumont             vis                                           
2451806.3060  0.01    -0.0290   65071  unpublished                     K. Tikkanen           vis                                           
2451807.4320  0.01    -0.0366   65073  unpublished                     K. Tikkanen           vis                                           
2451811.3780  0.01    -0.0585   65080  unpublished                     K. Tikkanen           vis                                           
2451819.3410  0.01    -0.0312   65094  unpublished                     K. Tikkanen           vis                                           
2451849.3820  0.01    -0.0325   65147  Vandenbroere, 2001, 2003        M. Dumont             vis                                           
2451964.4430  0.01    -0.0391   65350  unpublished                     K. Tikkanen           vis                                           
2452041.5420  0.01    -0.0297   65486  Huebscher, 2001                 H. Struever           vis                                           
2452048.4110  0.01     0.0372   65498  Vandenbroere, 2003              M. Dumont             vis                                           
2452049.4530  0.01    -0.0544   65500  Vandenbroere, 2003              M. Dumont             vis                                           
2452053.4300  0.01    -0.0453   65507  Huebscher, 2001                 R. Meyer              vis                                           
2452054.5740  0.01    -0.0350   65509  Huebscher, 2001                 H. Struever           vis                                           
2452087.4540  0.01    -0.0314   65567  Huebscher, 2002                 R. Meyer              vis                                           
2452112.3960  0.01    -0.0302   65611  Vandenbroere, 2003              M. Dumont             vis                                           
2452112.3970  0.01    -0.0292   65611  Huebscher, 2002                 R. Meyer              vis                                           
2452117.4910  0.01    -0.0367   65620  Vandenbroere, 2003              M. Dumont             vis                                           
2452121.4460  0.01    -0.0496   65627  Vandenbroere, 2003              M. Dumont             vis                                           
2452134.4690  0.01    -0.0638   65650  Vandenbroere, 2003              M. Dumont             vis                                           
2452146.4110  0.01    -0.0253   65671  Vandenbroere, 2003              M. Dumont             vis                                           
2452176.4400  0.01    -0.0386   65724  Vandenbroere, 2003              M. Dumont             vis                                           
2452192.2940  0.01    -0.0560   65752  Huebscher, 2002                 R. Meyer              vis                                           
2452217.2540  0.01    -0.0368   65796  Huebscher, 2002                 R. Meyer              vis                                           
2452409.3980  0.01    -0.0501   66135  Vandenbroere, 2003              M. Dumont             vis                                           
2452410.5030  0.01    -0.0787   66137  Huebscher, 2002                 R. Meyer              vis                                           
2452443.4220  0.01    -0.0362   66195  Vandenbroere, 2003              M. Dumont             vis                                           
2452456.4710  0.01    -0.0244   66218  Vandenbroere, 2003              M. Dumont             vis                                           
2452460.4260  0.01    -0.0373   66225  Vandenbroere, 2003              M. Dumont             vis                                           
2452502.3900  0.01    -0.0191   66299  Vandenbroere, 2003              M. Dumont             vis                                           
2452519.3740  0.01    -0.0402   66329  Vandenbroere, 2003              M. Dumont             vis                                           
2452557.3170  0.01    -0.0752   66396  Huebscher, 2003                 H. Struever           vis                                           
2452558.4520  0.01    -0.0738   66398  Huebscher, 2003                 H. Struever           vis                                           
2452591.3430  0.01    -0.0593   66456  Huebscher, 2003                 R. Meyer              vis                                           
2452695.6300  0.01    -0.0701   66640  Huebscher, 2003                 H. Struever           vis                                           
2452753.4630  0.01    -0.0543   66742  Vandenbroere, 2005              M. Dumont             vis                                           
2452774.4580  0.01    -0.0322   66779  Vandenbroere, 2005              M. Dumont             vis                                           
2452791.4280  0.01    -0.0673   66809  Huebscher, 2005a                H. Struever           vis                                           
2452795.4080  0.01    -0.0551   66816  Vandenbroere, 2005              C. Pampaloni          vis                                           
2452800.5070  0.01    -0.0576   66825  Huebscher, 2005a                H. Struever           vis                                           
2452850.4053  0.01    -0.0409   66913  Huebscher, 2005b                U. Schmidt            ccd                                           
2452850.4160  0.01    -0.0302   66913  Huebscher, 2005a                R. Meyer              vis                                           
2452850.4160  0.01    -0.0302   66913  Vandenbroere, 2005              M. Dumont             vis                                           
2452850.4180  0.01    -0.0282   66913  Vandenbroere, 2005              C. Pampaloni          vis                                           
2452876.4660  0.01    -0.0546   66959  Vandenbroere, 2005              M. Dumont             vis                                           
2452888.3770  0.01    -0.0472   66980  Huebscher, 2005a                K. Tikkanen           vis                                           
2452897.4370  0.01    -0.0565   66996  Huebscher, 2005a                R. Meyer              vis                                           
2452897.4500  0.01    -0.0435   66996  Vandenbroere, 2005              M. Dumont             vis                                           
2452901.4020  0.01    -0.0594   67003  Vandenbroere, 2005              M. Dumont             vis                                           
2452915.5583  0.0014  -0.0740   67028  Kolenberg et al., 2006          H. Smith et al.       ccd, V filter, MSU campus
2452923.5307  0.0030  -0.0373   67042  Kolenberg et al., 2006          H. Smith et al.       ccd, V filter, MSU campus
2452926.3630  0.01    -0.0391   67047  Huebscher, 2005a                R. Meyer              vis                                           
2453051.6500  0.01    -0.0228   67268  Huebscher, 2005a                H. Struever           vis                                           
2453055.6020  0.01    -0.0387   67275  Huebscher, 2005a                H. Struever           vis                                           
2453059.5800  0.01    -0.0285   67282  Huebscher, 2005a                H. Struever           vis                                           
2453143.4230  0.01    -0.0772   67430  Huebscher J., 2005c             R. Meyer              vis                                           
2453151.4320  0.01    -0.0039   67444  Vandenbroere, 2005              M. Dumont             vis                                           
2453170.6571  0.0017  -0.0512   67478  Kolenberg et al., 2006          H. Smith et al.       ccd, V filter, MSU campus
2453185.4180  0.01    -0.0280   67504  Vandenbroere, 2005              M. Dumont             vis                                           
2453187.6317  0.0026  -0.0817   67508  Kolenberg et al., 2006          H. Smith et al.       ccd, V filter, MSU campus
2453188.7660  0.0014  -0.0810   67510  Kolenberg et al., 2006          H. Smith et al.       ccd, V filter, MSU campus
2453205.8122  0.0024  -0.0399   67540  Kolenberg et al., 2006          H. Smith et al.       ccd, V filter, MSU campus
2453212.5961  0.0023  -0.0580   67552  Kolenberg et al., 2006          H. Smith et al.       ccd, V filter, MSU campus
2453215.4341  0.0019  -0.0542   67557  Kolenberg et al., 2006          H. Smith et al.       ccd, V filter, MSU campus
2453218.8192  0.0022  -0.0701   67563  Kolenberg et al., 2006          H. Smith et al.       ccd, V filter, MSU campus
2453224.4821  0.0027  -0.0756   67573  Kolenberg et al., 2006          H. Smith et al.       ccd, V filter, MSU campus
2453226.7507  0.0020  -0.0743   67577  Kolenberg et al., 2006          H. Smith et al.       ccd, V filter, MSU campus
2453232.4490  0.01    -0.0444   67587  Vandenbroere, 2005              M. Dumont             vis                                           
2453236.4310  0.01    -0.0302   67594  Vandenbroere, 2005              M. Dumont             vis                                           
2453239.8278  0.0020  -0.0344   67600  Kolenberg et al., 2006          H. Smith et al.       ccd, V filter, MSU campus
2453248.3128  0.0023  -0.0520   67615  Kolenberg et al., 2006          H. Smith et al.       ccd, V filter, MSU campus
2453249.4440  0.01    -0.0544   67617  Vandenbroere, 2005              M. Dumont             vis                                           
2453250.5773  0.0017  -0.0548   67619  Kolenberg et al., 2006          H. Smith et al.       ccd, V filter, MSU campus
2453251.7122  0.0015  -0.0536   67621  Kolenberg et al., 2006          H. Smith et al.       ccd, V filter, MSU campus
2453253.3970  0.01    -0.0693   67624  Huebscher J., 2005c             W. Braune             vis                                           
2453253.4020  0.01    -0.0643   67624  Huebscher J., 2005c             R. Meyer              vis                                           
2453253.4061  0.0018  -0.0602   67624  Kolenberg et al., 2006          H. Smith et al.       ccd, V filter, MSU campus
2453253.4160  0.01    -0.0503   67624  Vandenbroere, 2006              M. Dumont             vis                                           
2453253.4220  0.01    -0.0443   67624  Huebscher et al., 2008a         R. Obertrifter        vis                                           
2453257.3707  0.0032  -0.0634   67631  Kolenberg et al., 2006          H. Smith et al.       ccd, V filter, MSU campus
2453259.6318  0.0016  -0.0697   67635  Kolenberg et al., 2006          H. Smith et al.       ccd, V filter, MSU campus
2453266.4271  0.0035  -0.0764   67647  Kolenberg et al., 2006          H. Smith et al.       ccd, V filter, MSU campus
2453267.5597  0.0024  -0.0775   67649  Kolenberg et al., 2006          H. Smith et al.       ccd, V filter, MSU campus
2453275.5447  0.0024  -0.0282   67663  Kolenberg et al., 2006          H. Smith et al.       ccd, V filter, MSU campus
2453278.3723  0.0016  -0.0348   67668  Kolenberg et al., 2006          H. Smith et al.       ccd, V filter, MSU campus
2453284.6022  0.0023  -0.0401   67679  Kolenberg et al., 2006          H. Smith et al.       ccd, V filter, MSU campus
2453288.5571  0.0011  -0.0530   67686  Kolenberg et al., 2006          H. Smith et al.       ccd, V filter, MSU campus
2453291.3880  0.01    -0.0563   67691  Vandenbroere, 2006              M. Dumont             vis                                           
2453291.9380  0.01    -0.0731   67692  Kenji Hirosawa, 2012            Kenji Hirosawa        vis                                           
2453295.9150  0.01    -0.0640   67699  Kenji Hirosawa, 2012            Kenji Hirosawa        vis                                           
2453295.9170  0.01    -0.0620   67699  vsnet email no 066              Kenji Hirosawa        vis                                           
2453300.4510  0.01    -0.0627   67707  Huebscher J., 2005c             M. Schubert           vis                                           
2453312.9270  0.01    -0.0570   67729  vsnet email no 069              Kenji Hirosawa        vis                                           
2453316.8820  0.01    -0.0699   67736  Kenji Hirosawa, 2012            Kenji Hirosawa        vis                                           
2453316.8910  0.01    -0.0609   67736  vsnet email no 071              Kenji Hirosawa        vis                                           
2453318.6181  0.0014  -0.0343   67739  Kolenberg et al., 2006          H. Smith et al.       ccd, V filter, MSU campus
2453324.2880  0.01    -0.0327   67749  Huebscher J., 2005c             M. Schubert           vis                                           
2453529.4570  0.01    -0.0582   68111  Vandenbroere, 2006              M. Dumont             vis                                           
2453571.4000  0.01    -0.0611   68185  Vandenbroere, 2006              M. Dumont             vis                                           
2453592.4350  0.01     0.0010   68222  Vandenbroere, 2006              M. Dumont             vis                                           
2453597.5040  0.01    -0.0315   68231  Vandenbroere, 2006              M. Dumont             vis                                           
2453601.4581  0.0060  -0.0453   68238  Huebscher et al., 2006          K. Poschinger         ccd                                           
2453631.5230  0.0035  -0.0227   68291  Huebscher et al., 2006          H. Achterberg         ccd                                           
2453634.3690  0.01    -0.0108   68296  Vandenbroere, 2006              M. Dumont             vis                                           
2453635.4820  0.01    -0.0315   68298  Vandenbroere, 2006              M. Dumont             vis                                           
2453639.4440  0.01    -0.0374   68305  Vandenbroere, 2006              M. Dumont             vis                                           
2453643.9670  0.01    -0.0490   68313  Kenji Hirosawa, 2012            Kenji Hirosawa        vis                                           
2453647.3640  0.01    -0.0530   68319  Vandenbroere, 2006              M. Dumont             vis                                           
2453660.3990  0.01    -0.0553   68342  Vandenbroere, 2006              M. Dumont             vis                                           
2453719.9180  0.01    -0.0540   68447  Kenji Hirosawa, 2012            Kenji Hirosawa        vis                                           
2453927.3812  0.0003  -0.0526   68813  Yilmaz et al., 2009             -                     pe          filters: BV                       
2453932.4990  0.0060  -0.0364   68822  Vandenbroere, Denoux, 2007      M. Dumont             vis                                           
2453948.3911  0.0004  -0.0157   68850  Yilmaz et al., 2009             -                     pe          filters: BV                       
2453956.3073  0.0004  -0.0352   68864  Yilmaz et al., 2009             -                     pe          filters: BV                       
2453956.8700  0.0030  -0.0393   68865  Le Borgne et al., 2008c         C.W. Robertson        ccd         Filter V; AAVSO database          
2453956.8740  0.0040  -0.0353   68865  Le Borgne et al., 2008c         C.W. Robertson        ccd         Filter I; AAVSO database          
2453957.4458  0.0004  -0.0303   68866  Yilmaz et al., 2009             -                     pe          filters: BV                       
2453961.4032  0.0004  -0.0408   68873  Yilmaz et al., 2009             -                     pe          filters: BV                       
2453969.3322  0.0003  -0.0475   68887  Yilmaz et al., 2009             -                     pe          filters: BV                       
2453984.6840  0.0070  -0.0002   68914  Le Borgne et al., 2008c         C.W. Robertson        ccd         Filter I; AAVSO database          
2453991.4550  0.0070  -0.0313   68926  Vandenbroere, Denoux, 2007      M. Dumont             vis                                           
2453999.3910  0.01    -0.0310   68940  Vandenbroere, Denoux, 2007      M. Dumont             vis                                           
2454008.9940  0.01    -0.0642   68957  Kenji Hirosawa, 2012            Kenji Hirosawa        vis                                           
2454025.4940  0.0080  -0.0024   68986  Vandenbroere, Denoux, 2007      M. Dumont             vis                                           
2454033.9470  0.01    -0.0519   69001  Kenji Hirosawa, 2012            Kenji Hirosawa        vis                                           
2454037.9220  0.01    -0.0448   69008  Kenji Hirosawa, 2012            Kenji Hirosawa        vis                                           
2454233.4850  0.0070  -0.0401   69353  Vandenbroere, Dumont, 2008      C. Pampaloni          vis                                           
2454241.4190  0.0060  -0.0418   69367  Vandenbroere, Dumont, 2008      C. Pampaloni          vis                                           
2454258.4703  0.0002   0.0045   69397  Yilmaz et al., 2009             -                     ccd         filters: BVR                      
2454288.4680  0.0080  -0.0401   69450  Vandenbroere, Dumont, 2008      C. Pampaloni          vis                                           
2454291.3617  0.0002   0.0194   69455  Yilmaz et al., 2009             -                     ccd         filters: BVR                      
2454292.4360  0.0070  -0.0400   69457  Vandenbroere, Dumont, 2008      C. Pampaloni          vis                                           
2454304.3763  0.0005  -0.0032   69478  Yilmaz et al., 2009             -                     ccd         filters: BVR                      
2454306.0710  0.01    -0.0090   69481  Kenji Hirosawa, 2012            Kenji Hirosawa        vis                                           
2454308.3323  0.0003  -0.0151   69485  Yilmaz et al., 2009             -                     ccd         filters: BVR                      
2454309.4640  0.0170  -0.0170   69487  Vandenbroere, Dumont, 2008      M. Dumont             vis                                           
2454313.4210  0.0140  -0.0279   69494  Vandenbroere, Dumont, 2008      M. Dumont             vis                                           
2454317.3980  0.0100  -0.0187   69501  Vandenbroere, Dumont, 2008      M. Dumont             vis                                           
2454317.4050  0.0170  -0.0117   69501  Vandenbroere, Dumont, 2008      M. Dumont             vis                                           
2454326.4570  0.0100  -0.0291   69517  Vandenbroere, Dumont, 2008      M. Dumont             vis                                           
2454330.4520  0.0130  -0.0020   69524  Vandenbroere, Dumont, 2008      M. Dumont             vis                                           
2454334.4387  0.0003   0.0169   69531  Yilmaz et al., 2009             -                     ccd         filters: BVR                      
2454338.4060  0.01     0.0163   69538  Huebscher et al., 2008a         H. Steinbach          vis                                           
2454347.4462  0.01    -0.0128   69554  Vandenbroere, Salmon, 2009      G. Salmon             ccd                                           
2454348.5760  0.01    -0.0167   69556  Vandenbroere, Salmon, 2009      G. Salmon             ccd                                           
2454355.3684  0.01    -0.0263   69568  Vandenbroere, Salmon, 2009      G. Salmon             ccd                                           
2454355.3690  0.0080  -0.0257   69568  Vandenbroere, Dumont, 2008      M. Dumont             vis                                           
2454355.3740  0.0070  -0.0207   69568  Vandenbroere, Dumont, 2008      C. Pampaloni          vis                                           
2454393.3950  0.0080   0.0223   69635  Vandenbroere, Dumont, 2008      M. Dumont             vis                                           
2454397.3140  0.0080  -0.0266   69642  Vandenbroere, Dumont, 2008      M. Dumont             vis                                           
2454426.2540  0.0070   0.0048   69693  Vandenbroere, Kleidis, 2008     M. Dumont             vis                                           
2454427.9300  0.01    -0.0197   69696  Kenji Hirosawa, 2012            Kenji Hirosawa        vis                                           
2454572.5200  0.0200   0.0272   69951  Vandenbroere, Kleidis, 2008     M. Dumont             vis                                           
2454580.4420  0.0100   0.0135   69965  Vandenbroere, Kleidis, 2008     M. Dumont             vis                                           
2454644.5060  0.0060   0.0251   70078  Vandenbroere, Kleidis, 2008     M. Dumont             vis                                           
2454648.4810  0.0070   0.0323   70085  Vandenbroere, Kleidis, 2008     M. Dumont             vis                                           
2454652.4320  0.0020   0.0154   70092  J.F. Le Borgne, 2008, pr. com.  A. Klotz              ccd         VTT-2 Guitalens                   
2454652.4320  0.0020   0.0154   70092  J.F. Le Borgne, 2008, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2454656.3896  0.0015   0.0052   70099  J.F. Le Borgne, 2008, pr. com.  A. Klotz              ccd         VTT-2 OHP/Calern                  
2454657.5223  0.0015   0.0042   70101  J.F. Le Borgne, 2008, pr. com.  A. Klotz              ccd         VTT-2 OHP/Calern                  
2454657.5230  0.0020   0.0049   70101  J.F. Le Borgne, 2008, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2454661.4980  0.0100   0.0120   70108  Vandenbroere, Kleidis, 2008     M. Dumont             vis                                           
2454662.6180  0.0030  -0.0016   70110  J.F. Le Borgne, 2008, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2454662.6190  0.0020  -0.0006   70110  J.F. Le Borgne, 2008, pr. com.  A. Klotz              ccd         VTT-2 Guitalens                   
2454666.5770  0.0020  -0.0105   70117  J.F. Le Borgne, 2008, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2454666.5790  0.0030  -0.0085   70117  J.F. Le Borgne, 2008, pr. com.  A. Klotz              ccd         VTT-2 Guitalens                   
2454669.4090  0.0040  -0.0127   70122  J.F. Le Borgne, 2008, pr. com.  A. Klotz              ccd         VTT-2 Guitalens                   
2454670.5380  0.0030  -0.0173   70124  J.F. Le Borgne, 2008, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2454670.5420  0.0040  -0.0133   70124  J.F. Le Borgne, 2008, pr. com.  A. Klotz              ccd         VTT-2 Guitalens                   
2454673.3910  0.0100   0.0015   70129  J.F. Le Borgne, 2008, pr. com.  A. Klotz              ccd         VTT-2 Solenzara                   
2454674.5570  0.0080   0.0338   70131  J.F. Le Borgne, 2008, pr. com.  A. Klotz              ccd         VTT-2 Solenzara                   
2454674.5590  0.0040   0.0358   70131  J.F. Le Borgne, 2008, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2454677.4090  0.0030   0.0516   70136  J.F. Le Borgne, 2008, pr. com.  A. Klotz              ccd         VTT-2 Solenzara                   
2454678.5400  0.0030   0.0490   70138  J.F. Le Borgne, 2008, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2454678.5400  0.0040   0.0490   70138  J.F. Le Borgne, 2008, pr. com.  A. Klotz              ccd         VTT-2 Solenzara                   
2454681.3670  0.0040   0.0418   70143  J.F. Le Borgne, 2008, pr. com.  A. Klotz              ccd         VTT-2 Solenzara                   
2454682.4953  0.0020   0.0364   70145  J.F. Le Borgne, 2008, pr. com.  A. Klotz              ccd         VTT-2 Solenzara                   
2454682.4954  0.0018   0.0365   70145  J.F. Le Borgne, 2008, pr. com.  J.F. Le Borgne        ccd         VTT-1 Sant Feliu de Guixols       
2454683.6289  0.0019   0.0363   70147  J.F. Le Borgne, 2008, pr. com.  J.F. Le Borgne        ccd         VTT-1 Sant Feliu de Guixols       
2454683.6290  0.0040   0.0364   70147  J.F. Le Borgne, 2008, pr. com.  A. Klotz              ccd         VTT-2 Solenzara                   
2454685.3230  0.0020   0.0299   70150  J.F. Le Borgne, 2008, pr. com.  A. Klotz              ccd         VTT-2 Solenzara                   
2454691.5490  0.0040   0.0207   70161  J.F. Le Borgne, 2008, pr. com.  J.F. Le Borgne        ccd         VTT-1 Sant Feliu de Guixols       
2454695.5040  0.01     0.0079   70168  Huebscher et al., 2010          P. Stein              vis                                           
2454696.6380  0.0020   0.0082   70170  J.F. Le Borgne, 2008, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2454699.4697  0.0019   0.0057   70175  J.F. Le Borgne, 2008, pr. com.  J.F. Le Borgne        ccd         VTT-1 OHP                         
2454700.6000  0.0030   0.0024   70177  J.F. Le Borgne, 2008, pr. com.  J.F. Le Borgne        ccd         VTT-1 OHP                         
2454707.3940  0.0020  -0.0057   70189  J.F. Le Borgne, 2008, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2454707.3960  0.0030  -0.0037   70189  J.F. Le Borgne, 2008, pr. com.  A. Klotz              ccd         VTT-2 Guitalens                   
2454708.5230  0.0030  -0.0103   70191  J.F. Le Borgne, 2008, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2454708.5280  0.0050  -0.0053   70191  J.F. Le Borgne, 2008, pr. com.  A. Klotz              ccd         VTT-2 Guitalens                   
2454711.3740  0.0060   0.0065   70196  J.F. Le Borgne, 2008, pr. com.  A. Klotz              ccd         VTT-2 Guitalens                   
2454711.3760  0.0070   0.0085   70196  J.F. Le Borgne, 2008, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2454712.5340  0.0070   0.0328   70198  J.F. Le Borgne, 2008, pr. com.  A. Klotz              ccd         VTT-2 Guitalens                   
2454716.5270  0.0050   0.0580   70205  J.F. Le Borgne, 2008, pr. com.  A. Klotz              ccd         VTT-2 Guitalens                   
2454725.5720  0.0030   0.0336   70221  J.F. Le Borgne, 2008, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2454728.4070  0.0170   0.0344   70226  Vandenbroere, Kleidis, 2008     M. Dumont             vis                                           
2454729.5274  0.01     0.0212   70228  Vandenbroere, Salmon, 2009      G. Salmon             ccd                                           
2454729.5310  0.0020   0.0248   70228  J.F. Le Borgne, 2008, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2454732.3550  0.0020   0.0146   70233  J.F. Le Borgne, 2008, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2454732.3630  0.0100   0.0226   70233  Vandenbroere, Kleidis, 2008     M. Dumont             vis                                           
2454733.4809  0.01     0.0068   70235  Vandenbroere, Salmon, 2009      G. Salmon             ccd                                           
2454733.4868  0.0015   0.0127   70235  J.F. Le Borgne, 2008, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2454734.6210  0.0020   0.0132   70237  J.F. Le Borgne, 2008, pr. com.  A. Klotz              ccd         VTT-2 Guitalens                   
2454736.3120  0.0020   0.0037   70240  J.F. Le Borgne, 2008, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2454737.4480  0.0020   0.0061   70242  J.F. Le Borgne, 2008, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2454737.4530  0.0100   0.0111   70242  Vandenbroere, Kleidis, 2008     M. Dumont             vis                                           
2454738.5820  0.0020   0.0064   70244  J.F. Le Borgne, 2008, pr. com.  A. Klotz              ccd         VTT-2 Guitalens                   
2454741.9530  0.01    -0.0236   70250  Kenji Hirosawa, 2012            Kenji Hirosawa        vis                                           
2454745.3660  0.0040  -0.0116   70256  J.F. Le Borgne, 2008, pr. com.  A. Klotz              ccd         VTT-2 Guitalens                   
2454746.4980  0.0030  -0.0133   70258  J.F. Le Borgne, 2008, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2454746.5010  0.0030  -0.0103   70258  J.F. Le Borgne, 2008, pr. com.  A. Klotz              ccd         VTT-2 Guitalens                   
2454749.3680  0.0040   0.0225   70263  J.F. Le Borgne, 2008, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2454750.4700  0.0060  -0.0092   70265  J.F. Le Borgne, 2008, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2454750.4740  0.0060  -0.0052   70265  J.F. Le Borgne, 2008, pr. com.  A. Klotz              ccd         VTT-2 Guitalens                   
2454751.0200  0.01    -0.0260   70266  Kenji Hirosawa, 2012            Kenji Hirosawa        vis                                           
2454757.3290  0.0020   0.0478   70277  J.F. Le Borgne, 2008, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2454757.3320  0.0040   0.0508   70277  J.F. Le Borgne, 2008, pr. com.  A. Klotz              ccd         VTT-2 Guitalens                   
2454758.4620  0.0040   0.0471   70279  J.F. Le Borgne, 2008, pr. com.  A. Klotz              ccd         VTT-2 Guitalens                   
2454762.9210  0.0100  -0.0285   70287  Vandenbroere, Salmon, 2009      M. Dumont             vis                                           
2454765.2540  0.0020   0.0371   70291  J.F. Le Borgne, 2008, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2454766.3740  0.0040   0.0234   70293  J.F. Le Borgne, 2008, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2454778.2750  0.0080   0.0209   70314  Vandenbroere, Salmon, 2009      M. Dumont             vis                                           
2454800.9640  0.01     0.0365   70354  Kenji Hirosawa, 2012            Kenji Hirosawa        vis                                           
2454912.6530  0.0050   0.0589   70551  J.F. Le Borgne, 2009, pr. com.  A. Klotz              ccd         VTT-2 Guitalens                   
2454920.5650  0.0030   0.0352   70565  J.F. Le Borgne, 2009, pr. com.  A. Klotz              ccd         VTT-2 Guitalens                   
2454920.5670  0.0030   0.0372   70565  J.F. Le Borgne, 2009, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2454925.6590  0.0030   0.0276   70574  J.F. Le Borgne, 2009, pr. com.  A. Klotz              ccd         VTT-2 Guitalens                   
2454941.5070  0.0080   0.0042   70602  Vandenbroere, Hambsch, 2009a    M. Dumont             vis                                           
2454945.4540  0.0030  -0.0166   70609  J.F. Le Borgne, 2009, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2454945.4560  0.0040  -0.0146   70609  J.F. Le Borgne, 2009, pr. com.  A. Klotz              ccd         VTT-2 Guitalens                   
2454953.4580  0.0100   0.0517   70623  Vandenbroere, Hambsch, 2009a    M. Dumont             vis                                           
2454953.4583  0.0018   0.0520   70623  J.F. Le Borgne, 2009, pr. com.  J.F. Le Borgne        ccd         VTT-1 Ca del Monte Obs.           
2454957.4220  0.0030   0.0478   70630  J.F. Le Borgne, 2009, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2454958.5503  0.0016   0.0425   70632  J.F. Le Borgne, 2009, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2454974.4000  0.0170   0.0208   70660  Vandenbroere, Hambsch, 2009a    M. Dumont             vis                                           
2454979.4810  0.0030   0.0003   70669  J.F. Le Borgne, 2009, pr. com.  E. Denoux             ccd         VTT-3 Caussade                    
2454979.4820  0.0030   0.0013   70669  J.F. Le Borgne, 2009, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2454980.6150  0.0040   0.0006   70671  J.F. Le Borgne, 2009, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2454995.3990  0.0040   0.0469   70697  J.F. Le Borgne, 2009, pr. com.  A. Klotz              ccd         VTT-2 Guitalens                   
2454996.5290  0.0020   0.0432   70699  J.F. Le Borgne, 2009, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455000.4910  0.0040   0.0373   70706  J.F. Le Borgne, 2009, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455000.4920  0.0060   0.0383   70706  J.F. Le Borgne, 2009, pr. com.  A. Klotz              ccd         VTT-2 Guitalens                   
2455004.4510  0.0030   0.0295   70713  J.F. Le Borgne, 2009, pr. com.  A. Klotz              ccd         VTT-2 Guitalens                   
2455005.5870  0.0020   0.0318   70715  J.F. Le Borgne, 2009, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455008.4090  0.0020   0.0196   70720  J.F. Le Borgne, 2009, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455008.4100  0.0030   0.0206   70720  J.F. Le Borgne, 2009, pr. com.  A. Klotz              ccd         VTT-2 Guitalens                   
2455009.5430  0.0050   0.0200   70722  J.F. Le Borgne, 2009, pr. com.  A. Klotz              ccd         VTT-2 Guitalens                   
2455012.3694  0.0015   0.0122   70727  J.F. Le Borgne, 2009, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455012.3720  0.0020   0.0148   70727  J.F. Le Borgne, 2009, pr. com.  A. Klotz              ccd         VTT-2 Banon                       
2455013.5030  0.0030   0.0121   70729  J.F. Le Borgne, 2009, pr. com.  A. Klotz              ccd         VTT-2 Banon                       
2455018.5980  0.0030   0.0056   70738  J.F. Le Borgne, 2009, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455021.4240  0.0070  -0.0026   70743  J.F. Le Borgne, 2009, pr. com.  A. Klotz              ccd         VTT-2 Banon                       
2455022.5550  0.0100  -0.0053   70745  J.F. Le Borgne, 2009, pr. com.  A. Klotz              ccd         VTT-2 Banon                       
2455038.4640  0.0140   0.0323   70773  Vandenbroere, Hambsch, 2009a    M. Dumont             vis                                           
2455038.4743  0.0015   0.0426   70773  J.F. Le Borgne, 2009, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455038.4770  0.0040   0.0453   70773  J.F. Le Borgne, 2009, pr. com.  A. Klotz              ccd         VTT-2 Banon                       
2455039.6040  0.0040   0.0387   70775  J.F. Le Borgne, 2009, pr. com.  A. Klotz              ccd         VTT-2 Banon                       
2455039.6060  0.0020   0.0407   70775  J.F. Le Borgne, 2009, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455042.4331  0.0014   0.0336   70780  J.F. Le Borgne, 2009, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455042.4340  0.0020   0.0345   70780  J.F. Le Borgne, 2009, pr. com.  E. Denoux             ccd         VTT-3 Caussade                    
2455042.4350  0.0030   0.0355   70780  J.F. Le Borgne, 2009, pr. com.  A. Klotz              ccd         VTT-2 Banon                       
2455043.5610  0.0030   0.0278   70782  J.F. Le Borgne, 2009, pr. com.  A. Klotz              ccd         VTT-2 Banon                       
2455043.5630  0.0020   0.0298   70782  J.F. Le Borgne, 2009, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455050.3510  0.0030   0.0158   70794  J.F. Le Borgne, 2009, pr. com.  A. Klotz              ccd         VTT-2 Banon                       
2455050.3520  0.0020   0.0168   70794  J.F. Le Borgne, 2009, pr. com.  J.F. Le Borgne        ccd         VTT-1 Sant Feliu de Guixols       
2455055.4400  0.0030   0.0033   70803  J.F. Le Borgne, 2009, pr. com.  A. Klotz              ccd         VTT-2 Banon                       
2455055.4580  0.0100   0.0213   70803  Vandenbroere, Hambsch, 2009a    M. Dumont             vis                                           
2455056.5750  0.0020   0.0046   70805  J.F. Le Borgne, 2009, pr. com.  J.F. Le Borgne        ccd         VTT-1 Sant Feliu de Guixols       
2455059.4040  0.0050  -0.0006   70810  J.F. Le Borgne, 2009, pr. com.  A. Klotz              ccd         VTT-2 Banon                       
2455059.4050  0.0020   0.0004   70810  J.F. Le Borgne, 2009, pr. com.  E. Denoux             ccd         VTT-3 Caussade                    
2455059.4060  0.0020   0.0014   70810  J.F. Le Borgne, 2009, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455060.5390  0.0040   0.0008   70812  J.F. Le Borgne, 2009, pr. com.  A. Klotz              ccd         VTT-2 Banon                       
2455063.4210  0.0080   0.0486   70817  J.F. Le Borgne, 2009, pr. com.  A. Klotz              ccd         VTT-2 Banon                       
2455063.4220  0.0050   0.0496   70817  J.F. Le Borgne, 2009, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455067.3940  0.0040   0.0537   70824  J.F. Le Borgne, 2009, pr. com.  A. Klotz              ccd         VTT-2 Banon                       
2455067.3970  0.0030   0.0567   70824  J.F. Le Borgne, 2009, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455071.3660  0.0050   0.0579   70831  J.F. Le Borgne, 2009, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455072.4830  0.0140   0.0412   70833  Vandenbroere, Hambsch, 2009a    M. Dumont             vis                                           
2455072.4920  0.0020   0.0502   70833  J.F. Le Borgne, 2009, pr. com.  A. Klotz              ccd         VTT-2 Banon                       
2455073.6260  0.0020   0.0505   70835  J.F. Le Borgne, 2009, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455080.4100  0.0030   0.0325   70847  J.F. Le Borgne, 2009, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455080.4110  0.0020   0.0335   70847  J.F. Le Borgne, 2009, pr. com.  E. Denoux             ccd         VTT-3 Caussade                    
2455084.3680  0.0020   0.0227   70854  J.F. Le Borgne, 2009, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455085.5050  0.0020   0.0260   70856  J.F. Le Borgne, 2009, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455086.6310  0.0020   0.0183   70858  J.F. Le Borgne, 2009, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455088.3320  0.0020   0.0188   70861  J.F. Le Borgne, 2009, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455089.4610  0.01     0.0141   70863  Vandenbroere, Hambsch, 2009a    G. Salmon             ccd                                           
2455091.724   0.002    0.0098   70867  This paper                      H. Smith et al.       ccd, V filter, MSU campus
2455091.725   0.002    0.0108   70867  This paper                      H. Smith et al.       ccd, B filter, MSU campus
2455091.728   0.003    0.0138   70867  This paper                      H. Smith et al.       ccd, I filter, MSU campus
2455092.2890  0.0050   0.0080   70868  J.F. Le Borgne, 2009, pr. com.  A. Klotz              ccd         VTT-2 Banon                       
2455097.3840  0.0050   0.0014   70877  J.F. Le Borgne, 2009, pr. com.  A. Klotz              ccd         VTT-2 Banon                       
2455097.4010  0.0040   0.0184   70877  Vandenbroere, Salmon, 2010      M. Dumont             vis                                           
2455098.5140  0.0040  -0.0022   70879  J.F. Le Borgne, 2009, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455101.3650  0.0100   0.0146   70884  Vandenbroere, Salmon, 2010      M. Dumont             vis                                           
2455101.3830  0.0050   0.0326   70884  J.F. Le Borgne, 2009, pr. com.  E. Denoux             ccd         VTT-3 Caussade                    
2455101.3850  0.0050   0.0346   70884  J.F. Le Borgne, 2009, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455105.3780  0.0040   0.0597   70891  J.F. Le Borgne, 2009, pr. com.  A. Klotz              ccd         VTT-2 Banon                       
2455106.5130  0.0050   0.0611   70893  J.F. Le Borgne, 2009, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455109.3390  0.0020   0.0529   70898  J.F. Le Borgne, 2009, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455115.0060  0.01     0.0515   70908  Kenji Hirosawa, 2012            Kenji Hirosawa        vis                                           
2455117.2670  0.0020   0.0452   70912  J.F. Le Borgne, 2009, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455118.3890  0.0020   0.0335   70914  J.F. Le Borgne, 2009, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455118.4010  0.0100   0.0455   70914  Vandenbroere, Salmon, 2010      M. Dumont             vis                                           
2455119.5220  0.0040   0.0329   70916  J.F. Le Borgne, 2009, pr. com.  A. Klotz              ccd         VTT-2 Guitalens                   
2455119.5250  0.0040   0.0359   70916  J.F. Le Borgne, 2009, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455122.3540  0.0020   0.0307   70921  J.F. Le Borgne, 2009, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455122.3540  0.0030   0.0307   70921  J.F. Le Borgne, 2009, pr. com.  A. Klotz              ccd         VTT-2 Guitalens                   
2455123.4860  0.0020   0.0290   70923  J.F. Le Borgne, 2009, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455123.4860  0.0040   0.0290   70923  J.F. Le Borgne, 2009, pr. com.  A. Klotz              ccd         VTT-2 Guitalens                   
2455126.3130  0.0030   0.0218   70928  J.F. Le Borgne, 2009, pr. com.  A. Klotz              ccd         VTT-2 Guitalens                   
2455131.4270  0.0140   0.0343   70937  Vandenbroere, Salmon, 2010      M. Dumont             vis                                           
2455143.8900  0.01     0.0269   70959  Kenji Hirosawa, 2012            Kenji Hirosawa        vis                                           
2455148.4550  0.0030   0.0572   70967  J.F. Le Borgne, 2009, pr. com.  A. Klotz              ccd         VTT-2 Guitalens                   
2455160.3340  0.0030   0.0327   70988  J.F. Le Borgne, 2009, pr. com.  A. Klotz              ccd         VTT-2 Guitalens                   
2455160.8930  0.01     0.0249   70989  Kenji Hirosawa, 2012            Kenji Hirosawa        vis                                           
2455164.2910  0.0030   0.0218   70995  J.F. Le Borgne, 2009, pr. com.  A. Klotz              ccd         VTT-2 Guitalens                   
2455168.2510  0.0050   0.0140   71002  J.F. Le Borgne, 2009, pr. com.  A. Klotz              ccd         VTT-2 Guitalens                   
2455276.5366  0.0003   0.0340   71193  This paper                      Kepler                ccd, no filter
2455277.0957  0.0003   0.0263   71194  This paper                      Kepler                ccd, no filter
2455277.6694  0.0003   0.0332   71195  This paper                      Kepler                ccd, no filter
2455278.2275  0.0003   0.0244   71196  This paper                      Kepler                ccd, no filter
2455278.7998  0.0003   0.0299   71197  This paper                      Kepler                ccd, no filter
2455279.3599  0.0003   0.0231   71198  This paper                      Kepler                ccd, no filter
2455279.9307  0.0003   0.0270   71199  This paper                      Kepler                ccd, no filter
2455280.4932  0.0003   0.0227   71200  This paper                      Kepler                ccd, no filter
2455281.0596  0.0003   0.0223   71201  This paper                      Kepler                ccd, no filter
2455281.6245  0.0003   0.0204   71202  This paper                      Kepler                ccd, no filter
2455282.1870  0.0003   0.0160   71203  This paper                      Kepler                ccd, no filter
2455282.7583  0.0003   0.0205   71204  This paper                      Kepler                ccd, no filter
2455283.3169  0.0003   0.0123   71205  This paper                      Kepler                ccd, no filter
2455283.8906  0.0003   0.0192   71206  This paper                      Kepler                ccd, no filter
2455284.4497  0.0003   0.0114   71207  This paper                      Kepler                ccd, no filter
2455285.0220  0.0003   0.0168   71208  This paper                      Kepler                ccd, no filter
2455285.5786  0.0003   0.0066   71209  This paper                      Kepler                ccd, no filter
2455286.1538  0.0003   0.0150   71210  This paper                      Kepler                ccd, no filter
2455286.7173  0.0003   0.0116   71211  This paper                      Kepler                ccd, no filter
2455287.2837  0.0003   0.0112   71212  This paper                      Kepler                ccd, no filter
2455287.8481  0.0003   0.0088   71213  This paper                      Kepler                ccd, no filter
2455288.4150  0.0003   0.0089   71214  This paper                      Kepler                ccd, no filter
2455288.9819  0.0003   0.0089   71215  This paper                      Kepler                ccd, no filter
2455289.5464  0.0003   0.0066   71216  This paper                      Kepler                ccd, no filter
2455290.1147  0.0003   0.0081   71217  This paper                      Kepler                ccd, no filter
2455290.6777  0.0003   0.0042   71218  This paper                      Kepler                ccd, no filter
2455291.2490  0.0003   0.0087   71219  This paper                      Kepler                ccd, no filter
2455291.8115  0.0003   0.0044   71220  This paper                      Kepler                ccd, no filter
2455292.3823  0.0003   0.0083   71221  This paper                      Kepler                ccd, no filter
2455292.9463  0.0003   0.0054   71222  This paper                      Kepler                ccd, no filter
2455293.5176  0.0003   0.0099   71223  This paper                      Kepler                ccd, no filter
2455294.0801  0.0003   0.0056   71224  This paper                      Kepler                ccd, no filter
2455294.6533  0.0003   0.0120   71225  This paper                      Kepler                ccd, no filter
2455295.2158  0.0003   0.0076   71226  This paper                      Kepler                ccd, no filter
2455295.7905  0.0003   0.0155   71227  This paper                      Kepler                ccd, no filter
2455296.3462  0.0003   0.0043   71228  This paper                      Kepler                ccd, no filter
2455296.9346  0.0003   0.0259   71229  This paper                      Kepler                ccd, no filter
2455297.4946  0.0003   0.0191   71230  This paper                      Kepler                ccd, no filter
2455298.0781  0.0003   0.0358   71231  This paper                      Kepler                ccd, no filter
2455298.6436  0.0003   0.0344   71232  This paper                      Kepler                ccd, no filter
2455299.2178  0.0003   0.0417   71233  This paper                      Kepler                ccd, no filter
2455299.7905  0.0003   0.0477   71234  This paper                      Kepler                ccd, no filter
2455300.3569  0.0003   0.0472   71235  This paper                      Kepler                ccd, no filter
2455300.9272  0.0003   0.0507   71236  This paper                      Kepler                ccd, no filter
2455301.4883  0.0003   0.0449   71237  This paper                      Kepler                ccd, no filter
2455301.4900  0.0030   0.0466   71237  J.F. Le Borgne, 2010, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455302.0640  0.0003   0.0538   71238  This paper                      Kepler                ccd, no filter
2455302.6230  0.0003   0.0460   71239  This paper                      Kepler                ccd, no filter
2455303.1982  0.0003   0.0544   71240  This paper                      Kepler                ccd, no filter
2455303.7603  0.0003   0.0495   71241  This paper                      Kepler                ccd, no filter
2455304.3301  0.0003   0.0525   71242  This paper                      Kepler                ccd, no filter
2455304.8892  0.0003   0.0448   71243  This paper                      Kepler                ccd, no filter
2455305.4648  0.0003   0.0536   71244  This paper                      Kepler                ccd, no filter
2455306.0244  0.0003   0.0464   71245  This paper                      Kepler                ccd, no filter
2455306.5952  0.0003   0.0503   71246  This paper                      Kepler                ccd, no filter
2455307.1567  0.0003   0.0450   71247  This paper                      Kepler                ccd, no filter
2455307.7290  0.0003   0.0504   71248  This paper                      Kepler                ccd, no filter
2455309.4224  0.0003   0.0433   71251  This paper                      Kepler                ccd, no filter
2455309.9917  0.0003   0.0458   71252  This paper                      Kepler                ccd, no filter
2455310.5522  0.0003   0.0395   71253  This paper                      Kepler                ccd, no filter
2455311.1230  0.0003   0.0435   71254  This paper                      Kepler                ccd, no filter
2455311.6855  0.0003   0.0391   71255  This paper                      Kepler                ccd, no filter
2455312.2490  0.0003   0.0358   71256  This paper                      Kepler                ccd, no filter
2455312.8179  0.0003   0.0378   71257  This paper                      Kepler                ccd, no filter
2455313.3838  0.0003   0.0369   71258  This paper                      Kepler                ccd, no filter
2455313.9473  0.0003   0.0335   71259  This paper                      Kepler                ccd, no filter
2455314.5151  0.0003   0.0345   71260  This paper                      Kepler                ccd, no filter
2455314.5210  0.0040   0.0404   71260  J.F. Le Borgne, 2010, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455315.0830  0.0003   0.0356   71261  This paper                      Kepler                ccd, no filter
2455315.6450  0.0003   0.0308   71262  This paper                      Kepler                ccd, no filter
2455316.2109  0.0003   0.0298   71263  This paper                      Kepler                ccd, no filter
2455316.7783  0.0003   0.0304   71264  This paper                      Kepler                ccd, no filter
2455317.3433  0.0003   0.0285   71265  This paper                      Kepler                ccd, no filter
2455317.9092  0.0003   0.0276   71266  This paper                      Kepler                ccd, no filter
2455318.4761  0.0003   0.0276   71267  This paper                      Kepler                ccd, no filter
2455319.0405  0.0003   0.0252   71268  This paper                      Kepler                ccd, no filter
2455319.6040  0.0003   0.0219   71269  This paper                      Kepler                ccd, no filter
2455320.1738  0.0003   0.0249   71270  This paper                      Kepler                ccd, no filter
2455320.7334  0.0003   0.0176   71271  This paper                      Kepler                ccd, no filter
2455321.3047  0.0003   0.0221   71272  This paper                      Kepler                ccd, no filter
2455321.8672  0.0003   0.0177   71273  This paper                      Kepler                ccd, no filter
2455322.4346  0.0003   0.0183   71274  This paper                      Kepler                ccd, no filter
2455322.9990  0.0003   0.0159   71275  This paper                      Kepler                ccd, no filter
2455323.5674  0.0003   0.0174   71276  This paper                      Kepler                ccd, no filter
2455324.1304  0.0003   0.0136   71277  This paper                      Kepler                ccd, no filter
2455324.6953  0.0003   0.0117   71278  This paper                      Kepler                ccd, no filter
2455325.2632  0.0003   0.0127   71279  This paper                      Kepler                ccd, no filter
2455325.8281  0.0003   0.0108   71280  This paper                      Kepler                ccd, no filter
2455326.3931  0.0003   0.0089   71281  This paper                      Kepler                ccd, no filter
2455326.9590  0.0003   0.0080   71282  This paper                      Kepler                ccd, no filter
2455327.5254  0.0003   0.0076   71283  This paper                      Kepler                ccd, no filter
2455328.0918  0.0003   0.0071   71284  This paper                      Kepler                ccd, no filter
2455328.6562  0.0003   0.0048   71285  This paper                      Kepler                ccd, no filter
2455329.2231  0.0003   0.0048   71286  This paper                      Kepler                ccd, no filter
2455329.7920  0.0003   0.0068   71287  This paper                      Kepler                ccd, no filter
2455330.3521  0.0003   0.0001   71288  This paper                      Kepler                ccd, no filter
2455330.9233  0.0003   0.0045   71289  This paper                      Kepler                ccd, no filter
2455331.4888  0.0003   0.0031   71290  This paper                      Kepler                ccd, no filter
2455332.0605  0.0003   0.0080   71291  This paper                      Kepler                ccd, no filter
2455332.6172  0.0003  -0.0021   71292  This paper                      Kepler                ccd, no filter
2455333.1978  0.0003   0.0116   71293  This paper                      Kepler                ccd, no filter
2455333.7549  0.0003   0.0019   71294  This paper                      Kepler                ccd, no filter
2455334.3345  0.0003   0.0146   71295  This paper                      Kepler                ccd, no filter
2455334.8931  0.0003   0.0064   71296  This paper                      Kepler                ccd, no filter
2455335.4707  0.0003   0.0172   71297  This paper                      Kepler                ccd, no filter
2455336.0327  0.0003   0.0124   71298  This paper                      Kepler                ccd, no filter
2455336.6177  0.0003   0.0305   71299  This paper                      Kepler                ccd, no filter
2455337.7573  0.0003   0.0365   71301  This paper                      Kepler                ccd, no filter
2455338.3228  0.0003   0.0351   71302  This paper                      Kepler                ccd, no filter
2455338.8984  0.0003   0.0439   71303  This paper                      Kepler                ccd, no filter
2455339.4634  0.0003   0.0420   71304  This paper                      Kepler                ccd, no filter
2455340.0366  0.0003   0.0484   71305  This paper                      Kepler                ccd, no filter
2455340.5940  0.0030   0.0390   71306  J.F. Le Borgne, 2010, pr. com.  E. Denoux             ccd         VTT-3 Caussade                    
2455340.5972  0.0003   0.0421   71306  This paper                      Kepler                ccd, no filter
2455341.1748  0.0003   0.0529   71307  This paper                      Kepler                ccd, no filter
2455341.7334  0.0003   0.0447   71308  This paper                      Kepler                ccd, no filter
2455342.3062  0.0003   0.0506   71309  This paper                      Kepler                ccd, no filter
2455342.8687  0.0003   0.0463   71310  This paper                      Kepler                ccd, no filter
2455343.4409  0.0003   0.0517   71311  This paper                      Kepler                ccd, no filter
2455343.9990  0.0003   0.0430   71312  This paper                      Kepler                ccd, no filter
2455344.5781  0.0003   0.0552   71313  This paper                      Kepler                ccd, no filter
2455345.1343  0.0003   0.0446   71314  This paper                      Kepler                ccd, no filter
2455345.7080  0.0003   0.0515   71315  This paper                      Kepler                ccd, no filter
2455346.2671  0.0003   0.0437   71316  This paper                      Kepler                ccd, no filter
2455346.8408  0.0003   0.0506   71317  This paper                      Kepler                ccd, no filter
2455347.3989  0.0003   0.0419   71318  This paper                      Kepler                ccd, no filter
2455347.9722  0.0003   0.0483   71319  This paper                      Kepler                ccd, no filter
2455348.5322  0.0003   0.0415   71320  This paper                      Kepler                ccd, no filter
2455349.1035  0.0003   0.0459   71321  This paper                      Kepler                ccd, no filter
2455349.6631  0.0003   0.0387   71322  This paper                      Kepler                ccd, no filter
2455350.2363  0.0003   0.0451   71323  This paper                      Kepler                ccd, no filter
2455350.7964  0.0003   0.0383   71324  This paper                      Kepler                ccd, no filter
2455351.3633  0.0003   0.0384   71325  This paper                      Kepler                ccd, no filter
2455351.9272  0.0003   0.0355   71326  This paper                      Kepler                ccd, no filter
2455352.4910  0.0020   0.0324   71327  J.F. Le Borgne, 2010, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455352.4951  0.0003   0.0365   71327  This paper                      Kepler                ccd, no filter
2455352.4970  0.0080   0.0384   71327  Vandenbroere, Salmon, 2010      M. Dumont             vis                                           
2455353.0576  0.0003   0.0322   71328  This paper                      Kepler                ccd, no filter
2455353.6270  0.0003   0.0347   71329  This paper                      Kepler                ccd, no filter
2455354.1904  0.0003   0.0313   71330  This paper                      Kepler                ccd, no filter
2455354.7549  0.0003   0.0290   71331  This paper                      Kepler                ccd, no filter
2455355.3218  0.0003   0.0290   71332  This paper                      Kepler                ccd, no filter
2455355.8872  0.0003   0.0276   71333  This paper                      Kepler                ccd, no filter
2455356.4541  0.0003   0.0277   71334  This paper                      Kepler                ccd, no filter
2455357.0161  0.0003   0.0228   71335  This paper                      Kepler                ccd, no filter
2455357.5845  0.0003   0.0244   71336  This paper                      Kepler                ccd, no filter
2455358.1489  0.0003   0.0220   71337  This paper                      Kepler                ccd, no filter
2455358.7148  0.0003   0.0211   71338  This paper                      Kepler                ccd, no filter
2455359.2803  0.0003   0.0197   71339  This paper                      Kepler                ccd, no filter
2455359.8457  0.0003   0.0183   71340  This paper                      Kepler                ccd, no filter
2455360.4116  0.0003   0.0173   71341  This paper                      Kepler                ccd, no filter
2455360.4220  0.0070   0.0277   71341  Vandenbroere, Hambsch, 2011     M. Dumont             vis                                           
2455360.9741  0.0003   0.0130   71342  This paper                      Kepler                ccd, no filter
2455361.5430  0.0003   0.0150   71343  This paper                      Kepler                ccd, no filter
2455362.1064  0.0003   0.0117   71344  This paper                      Kepler                ccd, no filter
2455362.6743  0.0003   0.0127   71345  This paper                      Kepler                ccd, no filter
2455363.2388  0.0003   0.0103   71346  This paper                      Kepler                ccd, no filter
2455363.8032  0.0003   0.0079   71347  This paper                      Kepler                ccd, no filter
2455364.3701  0.0003   0.0080   71348  This paper                      Kepler                ccd, no filter
2455364.9341  0.0003   0.0051   71349  This paper                      Kepler                ccd, no filter
2455365.5029  0.0003   0.0071   71350  This paper                      Kepler                ccd, no filter
2455366.0664  0.0003   0.0038   71351  This paper                      Kepler                ccd, no filter
2455366.6338  0.0003   0.0043   71352  This paper                      Kepler                ccd, no filter
2455367.1953  0.0003  -0.0010   71353  This paper                      Kepler                ccd, no filter
2455367.7656  0.0003   0.0025   71354  This paper                      Kepler                ccd, no filter
2455368.3306  0.0003   0.0006   71355  This paper                      Kepler                ccd, no filter
2455368.8994  0.0003   0.0026   71356  This paper                      Kepler                ccd, no filter
2455369.4614  0.0003  -0.0022   71357  This paper                      Kepler                ccd, no filter
2455370.0342  0.0003   0.0037   71358  This paper                      Kepler                ccd, no filter
2455370.5890  0.0020  -0.0083   71359  J.F. Le Borgne, 2010, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455370.5947  0.0003  -0.0026   71359  This paper                      Kepler                ccd, no filter
2455371.1709  0.0003   0.0067   71360  This paper                      Kepler                ccd, no filter
2455372.8604  0.0003  -0.0043   71363  This paper                      Kepler                ccd, no filter
2455373.4463  0.0003   0.0148   71364  This paper                      Kepler                ccd, no filter
2455373.4480  0.0050   0.0165   71364  J.F. Le Borgne, 2010, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455373.4590  0.0060   0.0275   71364  Vandenbroere, Hambsch, 2011     M. Dumont             vis                                           
2455373.9902  0.0003  -0.0081   71365  This paper                      Kepler                ccd, no filter
2455374.5790  0.0030   0.0138   71366  J.F. Le Borgne, 2010, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455374.5854  0.0003   0.0203   71366  This paper                      Kepler                ccd, no filter
2455375.1333  0.0003   0.0013   71367  This paper                      Kepler                ccd, no filter
2455375.7295  0.0003   0.0306   71368  This paper                      Kepler                ccd, no filter
2455376.2827  0.0003   0.0170   71369  This paper                      Kepler                ccd, no filter
2455376.8652  0.0003   0.0327   71370  This paper                      Kepler                ccd, no filter
2455377.4280  0.0060   0.0287   71371  Vandenbroere, Hambsch, 2011     M. Dumont             vis                                           
2455377.4307  0.0003   0.0313   71371  This paper                      Kepler                ccd, no filter
2455378.0093  0.0003   0.0431   71372  This paper                      Kepler                ccd, no filter
2455378.5742  0.0003   0.0412   71373  This paper                      Kepler                ccd, no filter
2455379.1416  0.0003   0.0417   71374  This paper                      Kepler                ccd, no filter
2455379.7104  0.0003   0.0438   71375  This paper                      Kepler                ccd, no filter
2455380.2832  0.0003   0.0497   71376  This paper                      Kepler                ccd, no filter
2455380.8452  0.0003   0.0449   71377  This paper                      Kepler                ccd, no filter
2455381.4121  0.0003   0.0449   71378  This paper                      Kepler                ccd, no filter
2455381.9805  0.0003   0.0464   71379  This paper                      Kepler                ccd, no filter
2455382.5493  0.0003   0.0484   71380  This paper                      Kepler                ccd, no filter
2455383.1094  0.0003   0.0417   71381  This paper                      Kepler                ccd, no filter
2455383.6807  0.0003   0.0461   71382  This paper                      Kepler                ccd, no filter
2455384.2461  0.0003   0.0447   71383  This paper                      Kepler                ccd, no filter
2455384.8086  0.0003   0.0404   71384  This paper                      Kepler                ccd, no filter
2455385.3760  0.0003   0.0409   71385  This paper                      Kepler                ccd, no filter
2455385.3760  0.0020   0.0410   71385  J.F. Le Borgne, 2010, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455385.9458  0.0003   0.0439   71386  This paper                      Kepler                ccd, no filter
2455386.5078  0.0003   0.0391   71387  This paper                      Kepler                ccd, no filter
2455387.0737  0.0003   0.0382   71388  This paper                      Kepler                ccd, no filter
2455387.6436  0.0003   0.0412   71389  This paper                      Kepler                ccd, no filter
2455388.2051  0.0003   0.0359   71390  This paper                      Kepler                ccd, no filter
2455388.7744  0.0003   0.0384   71391  This paper                      Kepler                ccd, no filter
2455389.3369  0.0003   0.0340   71392  This paper                      Kepler                ccd, no filter
2455389.9053  0.0003   0.0355   71393  This paper                      Kepler                ccd, no filter
2455390.4668  0.0003   0.0302   71394  This paper                      Kepler                ccd, no filter
2455391.0400  0.0003   0.0366   71395  This paper                      Kepler                ccd, no filter
2455391.5980  0.0020   0.0278   71396  J.F. Le Borgne, 2010, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455391.5990  0.0020   0.0288   71396  J.F. Le Borgne, 2010, pr. com.  E. Denoux             ccd         VTT-3 Caussade                    
2455391.6006  0.0003   0.0303   71396  This paper                      Kepler                ccd, no filter
2455392.1709  0.0003   0.0338   71397  This paper                      Kepler                ccd, no filter
2455392.7319  0.0003   0.0280   71398  This paper                      Kepler                ccd, no filter
2455393.3018  0.0003   0.0310   71399  This paper                      Kepler                ccd, no filter
2455393.8662  0.0003   0.0286   71400  This paper                      Kepler                ccd, no filter
2455394.4270  0.0060   0.0226   71401  Vandenbroere, Hambsch, 2011     M. Dumont             vis                                           
2455394.4341  0.0003   0.0297   71401  This paper                      Kepler                ccd, no filter
2455394.9966  0.0003   0.0253   71402  This paper                      Kepler                ccd, no filter
2455395.5620  0.0020   0.0239   71403  J.F. Le Borgne, 2010, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455395.5649  0.0003   0.0269   71403  This paper                      Kepler                ccd, no filter
2455396.1270  0.0003   0.0220   71404  This paper                      Kepler                ccd, no filter
2455396.6948  0.0003   0.0231   71405  This paper                      Kepler                ccd, no filter
2455397.2617  0.0003   0.0231   71406  This paper                      Kepler                ccd, no filter
2455397.8252  0.0003   0.0198   71407  This paper                      Kepler                ccd, no filter
2455398.3906  0.0003   0.0184   71408  This paper                      Kepler                ccd, no filter
2455398.3950  0.0050   0.0227   71408  Vandenbroere, Hambsch, 2011     M. Dumont             vis                                           
2455398.9556  0.0003   0.0165   71409  This paper                      Kepler                ccd, no filter
2455399.5244  0.0003   0.0185   71410  This paper                      Kepler                ccd, no filter
2455400.6567  0.0003   0.0171   71412  This paper                      Kepler                ccd, no filter
2455401.2183  0.0003   0.0118   71413  This paper                      Kepler                ccd, no filter
2455401.7861  0.0003   0.0129   71414  This paper                      Kepler                ccd, no filter
2455402.3486  0.0003   0.0085   71415  This paper                      Kepler                ccd, no filter
2455402.9189  0.0003   0.0120   71416  This paper                      Kepler                ccd, no filter
2455403.4829  0.0003   0.0091   71417  This paper                      Kepler                ccd, no filter
2455404.0474  0.0003   0.0067   71418  This paper                      Kepler                ccd, no filter
2455404.6157  0.0003   0.0083   71419  This paper                      Kepler                ccd, no filter
2455405.1782  0.0003   0.0039   71420  This paper                      Kepler                ccd, no filter
2455405.7480  0.0003   0.0069   71421  This paper                      Kepler                ccd, no filter
2455406.3115  0.0003   0.0036   71422  This paper                      Kepler                ccd, no filter
2455406.8804  0.0003   0.0056   71423  This paper                      Kepler                ccd, no filter
2455407.4429  0.0003   0.0012   71424  This paper                      Kepler                ccd, no filter
2455408.0132  0.0003   0.0047   71425  This paper                      Kepler                ccd, no filter
2455408.5770  0.0060   0.0017   71426  J.F. Le Borgne, 2010, pr. com.  L. Corp               ccd         R filter                          
2455408.5776  0.0003   0.0023   71426  This paper                      Kepler                ccd, no filter
2455408.5780  0.0040   0.0027   71426  J.F. Le Borgne, 2010, pr. com.  L. Corp               ccd         V filter                          
2455409.1445  0.0003   0.0024   71427  This paper                      Kepler                ccd, no filter
2455409.7124  0.0003   0.0034   71428  This paper                      Kepler                ccd, no filter
2455410.2788  0.0003   0.0030   71429  This paper                      Kepler                ccd, no filter
2455410.8462  0.0003   0.0035   71430  This paper                      Kepler                ccd, no filter
2455411.4131  0.0003   0.0036   71431  This paper                      Kepler                ccd, no filter
2455411.9829  0.0003   0.0066   71432  This paper                      Kepler                ccd, no filter
2455412.5522  0.0003   0.0091   71433  This paper                      Kepler                ccd, no filter
2455413.1201  0.0003   0.0101   71434  This paper                      Kepler                ccd, no filter
2455413.6895  0.0003   0.0126   71435  This paper                      Kepler                ccd, no filter
2455414.2583  0.0003   0.0146   71436  This paper                      Kepler                ccd, no filter
2455414.8311  0.0003   0.0206   71437  This paper                      Kepler                ccd, no filter
2455415.4019  0.0003   0.0245   71438  This paper                      Kepler                ccd, no filter
2455415.9756  0.0003   0.0314   71439  This paper                      Kepler                ccd, no filter
2455416.5260  0.0037   0.0150   71440  Samolyk, 2011                   L. Corp               ccd         V filter                          
2455416.5296  0.0044   0.0186   71440  Samolyk, 2011                   L. Corp               ccd         R filter                          
2455416.5435  0.0003   0.0324   71440  This paper                      Kepler                ccd, no filter
2455416.5450  0.0040   0.0340   71440  J.F. Le Borgne, 2010, pr. com.  J.F. Le Borgne        ccd         VTT-1 Sant Feliu de Guixols       
2455416.5450  0.0050   0.0340   71440  J.F. Le Borgne, 2010, pr. com.  L. Corp               ccd         R filter                          
2455417.1104  0.0003   0.0325   71441  This paper                      Kepler                ccd, no filter
2455417.6855  0.0003   0.0409   71442  This paper                      Kepler                ccd, no filter
2455418.2485  0.0003   0.0370   71443  This paper                      Kepler                ccd, no filter
2455418.8188  0.0003   0.0405   71444  This paper                      Kepler                ccd, no filter
2455419.3867  0.0003   0.0415   71445  This paper                      Kepler                ccd, no filter
2455419.9570  0.0003   0.0450   71446  This paper                      Kepler                ccd, no filter
2455420.5205  0.0003   0.0417   71447  This paper                      Kepler                ccd, no filter
2455421.0884  0.0003   0.0427   71448  This paper                      Kepler                ccd, no filter
2455421.6587  0.0003   0.0462   71449  This paper                      Kepler                ccd, no filter
2455422.2207  0.0003   0.0413   71450  This paper                      Kepler                ccd, no filter
2455422.7900  0.0003   0.0438   71451  This paper                      Kepler                ccd, no filter
2455423.3579  0.0003   0.0449   71452  This paper                      Kepler                ccd, no filter
2455423.9238  0.0003   0.0440   71453  This paper                      Kepler                ccd, no filter
2455424.4873  0.0003   0.0406   71454  This paper                      Kepler                ccd, no filter
2455425.0557  0.0003   0.0421   71455  This paper                      Kepler                ccd, no filter
2455425.619   0.003    0.0386   71456  This paper                      H. Smith et al.       ccd, V filter, MSU campus
2455425.621   0.002    0.0406   71456  This paper                      H. Smith et al.       ccd, B filter, MSU campus
2455425.6216  0.0003   0.0412   71456  This paper                      Kepler                ccd, no filter
2455426.1851  0.0003   0.0378   71457  This paper                      Kepler                ccd, no filter
2455426.7559  0.0003   0.0418   71458  This paper                      Kepler                ccd, no filter
2455427.3169  0.0003   0.0360   71459  This paper                      Kepler                ccd, no filter
2455427.8882  0.0003   0.0405   71460  This paper                      Kepler                ccd, no filter
2455428.4453  0.0003   0.0308   71461  This paper                      Kepler                ccd, no filter
2455429.0215  0.0003   0.0401   71462  This paper                      Kepler                ccd, no filter
2455429.5710  0.0020   0.0228   71463  Samolyk, 2011                   L. Corp               ccd         R filter                          
2455429.5750  0.0020   0.0268   71463  J.F. Le Borgne, 2010, pr. com.  L. Corp               ccd         R filter                          
2455429.5760  0.0020   0.0278   71463  J.F. Le Borgne, 2010, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455429.5762  0.0003   0.0279   71463  This paper                      Kepler                ccd, no filter
2455430.1519  0.0003   0.0368   71464  This paper                      Kepler                ccd, no filter
2455430.7075  0.0003   0.0256   71465  This paper                      Kepler                ccd, no filter
2455431.2842  0.0003   0.0354   71466  This paper                      Kepler                ccd, no filter
2455432.4136  0.0003   0.0312   71468  This paper                      Kepler                ccd, no filter
2455432.9736  0.0003   0.0244   71469  This paper                      Kepler                ccd, no filter
2455433.5430  0.0020   0.0269   71470  J.F. Le Borgne, 2010, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455433.5435  0.0003   0.0274   71470  This paper                      Kepler                ccd, no filter
2455433.5440  0.0020   0.0279   71470  J.F. Le Borgne, 2010, pr. com.  E. Denoux             ccd         VTT-3 Caussade                    
2455434.1050  0.0003   0.0221   71471  This paper                      Kepler                ccd, no filter
2455434.671   0.002    0.0213   71472  This paper                      H. Smith et al.       ccd, V filter, MSU campus
2455434.672   0.002    0.0223   71472  This paper                      H. Smith et al.       ccd, B filter, MSU campus
2455434.6729  0.0003   0.0231   71472  This paper                      Kepler                ccd, no filter
2455434.677   0.003    0.0273   71472  This paper                      H. Smith et al.       ccd, I filter, MSU campus
2455435.2383  0.0003   0.0217   71473  This paper                      Kepler                ccd, no filter
2455435.8042  0.0003   0.0208   71474  This paper                      Kepler                ccd, no filter
2455436.3706  0.0003   0.0204   71475  This paper                      Kepler                ccd, no filter
2455436.9321  0.0003   0.0150   71476  This paper                      Kepler                ccd, no filter
2455437.4984  0.0028   0.0145   71477  Samolyk, 2011                   L. Corp               ccd         V filter                          
2455437.4990  0.0030   0.0151   71477  J.F. Le Borgne, 2010, pr. com.  L. Corp               ccd         V filter                          
2455437.5010  0.0003   0.0171   71477  This paper                      Kepler                ccd, no filter
2455437.5023  0.0027   0.0184   71477  Samolyk, 2011                   L. Corp               ccd         R filter                          
2455437.5040  0.0040   0.0201   71477  J.F. Le Borgne, 2010, pr. com.  L. Corp               ccd         R filter                          
2455438.0669  0.0003   0.0161   71478  This paper                      Kepler                ccd, no filter
2455438.6280  0.0020   0.0104   71479  J.F. Le Borgne, 2010, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455438.6338  0.0003   0.0162   71479  This paper                      Kepler                ccd, no filter
2455439.1973  0.0003   0.0128   71480  This paper                      Kepler                ccd, no filter
2455439.7637  0.0003   0.0124   71481  This paper                      Kepler                ccd, no filter
2455440.3260  0.0030   0.0079   71482  J.F. Le Borgne, 2010, pr. com.  E. Denoux             ccd         VTT-3 Caussade                    
2455440.3280  0.0030   0.0099   71482  J.F. Le Borgne, 2010, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455440.3286  0.0003   0.0105   71482  This paper                      Kepler                ccd, no filter
2455440.3470  0.0050   0.0289   71482  Vandenbroere, Hambsch, 2011     M. Dumont             vis                                           
2455440.8955  0.0003   0.0106   71483  This paper                      Kepler                ccd, no filter
2455441.4590  0.0003   0.0072   71484  This paper                      Kepler                ccd, no filter
2455441.4620  0.0030   0.0102   71484  J.F. Le Borgne, 2010, pr. com.  E. Denoux             ccd         VTT-3 Caussade                    
2455442.0278  0.0003   0.0092   71485  This paper                      Kepler                ccd, no filter
2455442.5908  0.0003   0.0054   71486  This paper                      Kepler                ccd, no filter
2455443.1567  0.0003   0.0045   71487  This paper                      Kepler                ccd, no filter
2455443.7236  0.0003   0.0045   71488  This paper                      Kepler                ccd, no filter
2455444.2896  0.0003   0.0036   71489  This paper                      Kepler                ccd, no filter
2455444.8540  0.0003   0.0012   71490  This paper                      Kepler                ccd, no filter
2455445.4220  0.0020   0.0024   71491  J.F. Le Borgne, 2010, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455445.4229  0.0003   0.0032   71491  This paper                      Kepler                ccd, no filter
2455445.9883  0.0003   0.0018   71492  This paper                      Kepler                ccd, no filter
2455446.5532  0.0003  -0.0001   71493  This paper                      Kepler                ccd, no filter
2455447.1206  0.0003   0.0005   71494  This paper                      Kepler                ccd, no filter
2455447.6890  0.0003   0.0020   71495  This paper                      Kepler                ccd, no filter
2455448.2524  0.0003  -0.0014   71496  This paper                      Kepler                ccd, no filter
2455448.8237  0.0003   0.0031   71497  This paper                      Kepler                ccd, no filter
2455449.3862  0.0003  -0.0012   71498  This paper                      Kepler                ccd, no filter
2455449.4050  0.0060   0.0175   71498  Vandenbroere, Hambsch, 2011     M. Dumont             vis                                           
2455449.9600  0.0003   0.0057   71499  This paper                      Kepler                ccd, no filter
2455450.5102  0.0031  -0.0109   71500  Samolyk, 2011                   L. Corp               ccd         R filter                          
2455450.5140  0.0030  -0.0071   71500  J.F. Le Borgne, 2010, pr. com.  L. Corp               ccd         R filter                          
2455450.5150  0.0020  -0.0061   71500  J.F. Le Borgne, 2010, pr. com.  L. Corp               ccd         V filter                          
2455450.5160  0.0030  -0.0051   71500  J.F. Le Borgne, 2010, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2455450.5162  0.0016  -0.0049   71500  Samolyk, 2011                   L. Corp               ccd         R filter                          
2455450.5190  0.0020  -0.0021   71500  J.F. Le Borgne, 2010, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455450.5195  0.0003  -0.0016   71500  This paper                      Kepler                ccd, no filter
2455451.0981  0.0003   0.0102   71501  This paper                      Kepler                ccd, no filter
2455451.6558  0.0003   0.0009   71502  This paper                      Kepler                ccd, no filter
2455452.2339  0.0003   0.0122   71503  This paper                      Kepler                ccd, no filter
2455452.7939  0.0003   0.0055   71504  This paper                      Kepler                ccd, no filter
2455453.3745  0.0003   0.0192   71505  This paper                      Kepler                ccd, no filter
2455453.3750  0.0030   0.0197   71505  J.F. Le Borgne, 2010, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455453.3790  0.0050   0.0237   71505  J.F. Le Borgne, 2010, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2455453.9321  0.0003   0.0100   71506  This paper                      Kepler                ccd, no filter
2455454.5151  0.0003   0.0261   71507  This paper                      Kepler                ccd, no filter
2455454.5200  0.0050   0.0310   71507  J.F. Le Borgne, 2010, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2455454.5240  0.0020   0.0350   71507  J.F. Le Borgne, 2010, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455455.0703  0.0003   0.0145   71508  This paper                      Kepler                ccd, no filter
2455455.6519  0.0003   0.0292   71509  This paper                      Kepler                ccd, no filter
2455456.2163  0.0003   0.0268   71510  This paper                      Kepler                ccd, no filter
2455456.7930  0.0003   0.0366   71511  This paper                      Kepler                ccd, no filter
2455457.3555  0.0003   0.0323   71512  This paper                      Kepler                ccd, no filter
2455457.9233  0.0003   0.0333   71513  This paper                      Kepler                ccd, no filter
2455458.4890  0.0050   0.0322   71514  J.F. Le Borgne, 2010, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2455458.4910  0.0030   0.0342   71514  J.F. Le Borgne, 2010, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455458.4927  0.0003   0.0358   71514  This paper                      Kepler                ccd, no filter
2455459.0664  0.0003   0.0427   71515  This paper                      Kepler                ccd, no filter
2455459.6294  0.0003   0.0389   71516  This paper                      Kepler                ccd, no filter
2455459.6300  0.0050   0.0395   71516  J.F. Le Borgne, 2010, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455460.1963  0.0003   0.0389   71517  This paper                      Kepler                ccd, no filter
2455460.7646  0.0003   0.0405   71518  This paper                      Kepler                ccd, no filter
2455461.3301  0.0003   0.0391   71519  This paper                      Kepler                ccd, no filter
2455461.8989  0.0003   0.0411   71520  This paper                      Kepler                ccd, no filter
2455463.5967  0.0003   0.0383   71523  This paper                      Kepler                ccd, no filter
2455464.1646  0.0003   0.0394   71524  This paper                      Kepler                ccd, no filter
2455464.7344  0.0003   0.0423   71525  This paper                      Kepler                ccd, no filter
2455465.2969  0.0003   0.0380   71526  This paper                      Kepler                ccd, no filter
2455465.8638  0.0003   0.0381   71527  This paper                      Kepler                ccd, no filter
2455466.4290  0.0050   0.0365   71528  J.F. Le Borgne, 2010, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455466.4292  0.0003   0.0367   71528  This paper                      Kepler                ccd, no filter
2455466.9995  0.0003   0.0401   71529  This paper                      Kepler                ccd, no filter
2455467.5581  0.0003   0.0319   71530  This paper                      Kepler                ccd, no filter
2455468.1328  0.0003   0.0398   71531  This paper                      Kepler                ccd, no filter
2455468.686   0.003    0.0261   71532  This paper                      H. Smith et al.       ccd, B filter, MSU campus
2455468.689   0.005    0.0291   71532  This paper                      H. Smith et al.       ccd, V filter, MSU campus
2455468.6919  0.0003   0.0320   71532  This paper                      Kepler                ccd, no filter
2455469.2578  0.0003   0.0311   71533  This paper                      Kepler                ccd, no filter
2455469.8198  0.0003   0.0263   71534  This paper                      Kepler                ccd, no filter
2455470.3945  0.0003   0.0341   71535  This paper                      Kepler                ccd, no filter
2455470.9526  0.0003   0.0254   71536  This paper                      Kepler                ccd, no filter
2455471.5181  0.0003   0.0240   71537  This paper                      Kepler                ccd, no filter
2455472.0864  0.0003   0.0255   71538  This paper                      Kepler                ccd, no filter
2455472.6484  0.0003   0.0207   71539  This paper                      Kepler                ccd, no filter
2455473.2148  0.0003   0.0203   71540  This paper                      Kepler                ccd, no filter
2455473.7822  0.0003   0.0208   71541  This paper                      Kepler                ccd, no filter
2455474.3491  0.0003   0.0209   71542  This paper                      Kepler                ccd, no filter
2455474.9102  0.0003   0.0151   71543  This paper                      Kepler                ccd, no filter
2455475.4790  0.0020   0.0171   71544  J.F. Le Borgne, 2010, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2455475.4800  0.0003   0.0181   71544  This paper                      Kepler                ccd, no filter
2455476.0459  0.0003   0.0172   71545  This paper                      Kepler                ccd, no filter
2455476.608   0.004    0.0124   71546  This paper                      H. Smith et al.       ccd, V filter, MSU campus
2455476.6084  0.0003   0.0128   71546  This paper                      Kepler                ccd, no filter
2455476.609   0.002    0.0134   71546  This paper                      H. Smith et al.       ccd, B filter, MSU campus
2455476.613   0.003    0.0174   71546  This paper                      H. Smith et al.       ccd, I filter, MSU campus
2455477.1772  0.0003   0.0148   71547  This paper                      Kepler                ccd, no filter
2455477.7393  0.0013   0.0100   71548  This paper                      H. Smith et al.       ccd, V filter, MSU campus
2455477.7397  0.0010   0.0104   71548  This paper                      H. Smith et al.       ccd, B filter, MSU campus
2455477.7422  0.0003   0.0129   71548  This paper                      Kepler                ccd, no filter
2455477.744   0.003    0.0147   71548  This paper                      H. Smith et al.       ccd, I filter, MSU campus
2455478.3050  0.0020   0.0089   71549  J.F. Le Borgne, 2010, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2455478.3086  0.0003   0.0125   71549  This paper                      Kepler                ccd, no filter
2455478.8721  0.0003   0.0091   71550  This paper                      Kepler                ccd, no filter
2455479.4434  0.0003   0.0136   71551  This paper                      Kepler                ccd, no filter
2455480.0024  0.0003   0.0058   71552  This paper                      Kepler                ccd, no filter
2455480.5737  0.0003   0.0103   71553  This paper                      Kepler                ccd, no filter
2455481.1392  0.0003   0.0089   71554  This paper                      Kepler                ccd, no filter
2455481.7017  0.0003   0.0046   71555  This paper                      Kepler                ccd, no filter
2455482.2705  0.0003   0.0066   71556  This paper                      Kepler                ccd, no filter
2455482.8364  0.0003   0.0057   71557  This paper                      Kepler                ccd, no filter
2455483.4020  0.0020   0.0044   71558  J.F. Le Borgne, 2010, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2455483.4033  0.0003   0.0057   71558  This paper                      Kepler                ccd, no filter
2455483.4280  0.0060   0.0304   71558  Vandenbroere, Hambsch, 2011     M. Dumont             vis                                           
2455483.9663  0.0003   0.0019   71559  This paper                      Kepler                ccd, no filter
2455484.5290  0.0030  -0.0023   71560  J.F. Le Borgne, 2010, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455484.5376  0.0003   0.0063   71560  This paper                      Kepler                ccd, no filter
2455485.0991  0.0003   0.0010   71561  This paper                      Kepler                ccd, no filter
2455485.6680  0.0003   0.0030   71562  This paper                      Kepler                ccd, no filter
2455486.2339  0.0003   0.0021   71563  This paper                      Kepler                ccd, no filter
2455486.8013  0.0003   0.0026   71564  This paper                      Kepler                ccd, no filter
2455487.3677  0.0003   0.0022   71565  This paper                      Kepler                ccd, no filter
2455487.9355  0.0003   0.0033   71566  This paper                      Kepler                ccd, no filter
2455488.5010  0.0003   0.0018   71567  This paper                      Kepler                ccd, no filter
2455489.0732  0.0003   0.0073   71568  This paper                      Kepler                ccd, no filter
2455489.6357  0.0003   0.0029   71569  This paper                      Kepler                ccd, no filter
2455490.2085  0.0003   0.0089   71570  This paper                      Kepler                ccd, no filter
2455490.7695  0.0003   0.0031   71571  This paper                      Kepler                ccd, no filter
2455491.3460  0.0020   0.0127   71572  J.F. Le Borgne, 2010, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455491.3477  0.0003   0.0143   71572  This paper                      Kepler                ccd, no filter
2455491.3490  0.0060   0.0157   71572  Vandenbroere, Hambsch, 2011     M. Dumont             vis                                           
2455491.9072  0.0003   0.0071   71573  This paper                      Kepler                ccd, no filter
2455492.4858  0.0003   0.0189   71574  This paper                      Kepler                ccd, no filter
2455493.0474  0.0003   0.0135   71575  This paper                      Kepler                ccd, no filter
2455494.1914  0.0003   0.0239   71577  This paper                      Kepler                ccd, no filter
2455494.7607  0.0003   0.0264   71578  This paper                      Kepler                ccd, no filter
2455495.3290  0.0040   0.0278   71579  J.F. Le Borgne, 2010, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2455495.3311  0.0003   0.0299   71579  This paper                      Kepler                ccd, no filter
2455495.9019  0.0003   0.0339   71580  This paper                      Kepler                ccd, no filter
2455496.4702  0.0003   0.0354   71581  This paper                      Kepler                ccd, no filter
2455496.4730  0.0040   0.0382   71581  J.F. Le Borgne, 2010, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2455496.4750  0.0030   0.0402   71581  J.F. Le Borgne, 2010, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455497.0327  0.0003   0.0311   71582  This paper                      Kepler                ccd, no filter
2455497.6064  0.0003   0.0379   71583  This paper                      Kepler                ccd, no filter
2455498.1689  0.0003   0.0336   71584  This paper                      Kepler                ccd, no filter
2455498.7393  0.0003   0.0371   71585  This paper                      Kepler                ccd, no filter
2455499.3042  0.0003   0.0352   71586  This paper                      Kepler                ccd, no filter
2455499.8745  0.0003   0.0387   71587  This paper                      Kepler                ccd, no filter
2455500.4360  0.0003   0.0334   71588  This paper                      Kepler                ccd, no filter
2455501.0049  0.0003   0.0354   71589  This paper                      Kepler                ccd, no filter
2455501.5708  0.0003   0.0345   71590  This paper                      Kepler                ccd, no filter
2455502.1396  0.0003   0.0365   71591  This paper                      Kepler                ccd, no filter
2455502.7021  0.0003   0.0321   71592  This paper                      Kepler                ccd, no filter
2455503.2700  0.0003   0.0332   71593  This paper                      Kepler                ccd, no filter
2455503.8389  0.0003   0.0352   71594  This paper                      Kepler                ccd, no filter
2455504.4014  0.0003   0.0308   71595  This paper                      Kepler                ccd, no filter
2455504.9668  0.0003   0.0294   71596  This paper                      Kepler                ccd, no filter
2455505.5371  0.0003   0.0329   71597  This paper                      Kepler                ccd, no filter
2455506.1030  0.0003   0.0320   71598  This paper                      Kepler                ccd, no filter
2455506.6685  0.0003   0.0306   71599  This paper                      Kepler                ccd, no filter
2455507.2329  0.0003   0.0282   71600  This paper                      Kepler                ccd, no filter
2455507.8018  0.0003   0.0302   71601  This paper                      Kepler                ccd, no filter
2455508.3623  0.0003   0.0239   71602  This paper                      Kepler                ccd, no filter
2455508.9326  0.0003   0.0274   71603  This paper                      Kepler                ccd, no filter
2455509.4971  0.0003   0.0250   71604  This paper                      Kepler                ccd, no filter
2455510.0659  0.0003   0.0270   71605  This paper                      Kepler                ccd, no filter
2455510.6270  0.0003   0.0212   71606  This paper                      Kepler                ccd, no filter
2455511.1982  0.0003   0.0257   71607  This paper                      Kepler                ccd, no filter
2455511.7598  0.0003   0.0204   71608  This paper                      Kepler                ccd, no filter
2455512.3286  0.0003   0.0224   71609  This paper                      Kepler                ccd, no filter
2455512.8921  0.0003   0.0190   71610  This paper                      Kepler                ccd, no filter
2455513.4609  0.0003   0.0210   71611  This paper                      Kepler                ccd, no filter
2455513.4610  0.0030   0.0211   71611  J.F. Le Borgne, 2010, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2455514.0205  0.0003   0.0138   71612  This paper                      Kepler                ccd, no filter
2455514.5913  0.0003   0.0177   71613  This paper                      Kepler                ccd, no filter
2455515.1548  0.0003   0.0144   71614  This paper                      Kepler                ccd, no filter
2455515.7202  0.0003   0.0130   71615  This paper                      Kepler                ccd, no filter
2455516.2876  0.0003   0.0135   71616  This paper                      Kepler                ccd, no filter
2455516.8521  0.0003   0.0111   71617  This paper                      Kepler                ccd, no filter
2455517.4150  0.0030   0.0073   71618  J.F. Le Borgne, 2010, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2455517.4175  0.0003   0.0097   71618  This paper                      Kepler                ccd, no filter
2455517.4180  0.0020   0.0103   71618  J.F. Le Borgne, 2010, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455517.9810  0.0003   0.0064   71619  This paper                      Kepler                ccd, no filter
2455518.5537  0.0003   0.0123   71620  This paper                      Kepler                ccd, no filter
2455519.1128  0.0003   0.0045   71621  This paper                      Kepler                ccd, no filter
2455519.6807  0.0003   0.0056   71622  This paper                      Kepler                ccd, no filter
2455520.2461  0.0003   0.0042   71623  This paper                      Kepler                ccd, no filter
2455520.8130  0.0003   0.0042   71624  This paper                      Kepler                ccd, no filter
2455521.3765  0.0003   0.0009   71625  This paper                      Kepler                ccd, no filter
2455521.9443  0.0003   0.0019   71626  This paper                      Kepler                ccd, no filter
2455522.5112  0.0003   0.0020   71627  This paper                      Kepler                ccd, no filter
2455523.0762  0.0003   0.0001   71628  This paper                      Kepler                ccd, no filter
2455524.2100  0.0003   0.0002   71630  This paper                      Kepler                ccd, no filter
2455524.7759  0.0003  -0.0007   71631  This paper                      Kepler                ccd, no filter
2455525.3390  0.0040  -0.0044   71632  J.F. Le Borgne, 2010, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2455525.3428  0.0003  -0.0007   71632  This paper                      Kepler                ccd, no filter
2455525.9116  0.0003   0.0013   71633  This paper                      Kepler                ccd, no filter
2455526.4785  0.0003   0.0014   71634  This paper                      Kepler                ccd, no filter
2455527.0425  0.0003  -0.0015   71635  This paper                      Kepler                ccd, no filter
2455527.6147  0.0003   0.0040   71636  This paper                      Kepler                ccd, no filter
2455528.1792  0.0003   0.0016   71637  This paper                      Kepler                ccd, no filter
2455528.7515  0.0003   0.0070   71638  This paper                      Kepler                ccd, no filter
2455529.3149  0.0003   0.0036   71639  This paper                      Kepler                ccd, no filter
2455529.8867  0.0003   0.0086   71640  This paper                      Kepler                ccd, no filter
2455530.4497  0.0003   0.0047   71641  This paper                      Kepler                ccd, no filter
2455531.0254  0.0003   0.0136   71642  This paper                      Kepler                ccd, no filter
2455531.5874  0.0003   0.0088   71643  This paper                      Kepler                ccd, no filter
2455532.1670  0.0003   0.0215   71644  This paper                      Kepler                ccd, no filter
2455532.7251  0.0003   0.0128   71645  This paper                      Kepler                ccd, no filter
2455533.3062  0.0003   0.0270   71646  This paper                      Kepler                ccd, no filter
2455533.8628  0.0003   0.0168   71647  This paper                      Kepler                ccd, no filter
2455534.4399  0.0003   0.0271   71648  This paper                      Kepler                ccd, no filter
2455535.0015  0.0003   0.0218   71649  This paper                      Kepler                ccd, no filter
2455535.5806  0.0003   0.0341   71650  This paper                      Kepler                ccd, no filter
2455536.1406  0.0003   0.0273   71651  This paper                      Kepler                ccd, no filter
2455536.7139  0.0003   0.0337   71652  This paper                      Kepler                ccd, no filter
2455537.2773  0.0003   0.0304   71653  This paper                      Kepler                ccd, no filter
2455537.8491  0.0003   0.0353   71654  This paper                      Kepler                ccd, no filter
2455538.4160  0.0003   0.0354   71655  This paper                      Kepler                ccd, no filter
2455538.9824  0.0003   0.0349   71656  This paper                      Kepler                ccd, no filter
2455539.5513  0.0003   0.0369   71657  This paper                      Kepler                ccd, no filter
2455540.1187  0.0003   0.0375   71658  This paper                      Kepler                ccd, no filter
2455540.6826  0.0003   0.0346   71659  This paper                      Kepler                ccd, no filter
2455541.2505  0.0003   0.0356   71660  This paper                      Kepler                ccd, no filter
2455541.8179  0.0003   0.0362   71661  This paper                      Kepler                ccd, no filter
2455542.3848  0.0003   0.0363   71662  This paper                      Kepler                ccd, no filter
2455542.9478  0.0003   0.0324   71663  This paper                      Kepler                ccd, no filter
2455543.5205  0.0003   0.0383   71664  This paper                      Kepler                ccd, no filter
2455544.6519  0.0003   0.0360   71666  This paper                      Kepler                ccd, no filter
2455545.2129  0.0003   0.0302   71667  This paper                      Kepler                ccd, no filter
2455545.7842  0.0003   0.0347   71668  This paper                      Kepler                ccd, no filter
2455546.3398  0.0003   0.0235   71669  This paper                      Kepler                ccd, no filter
2455546.9189  0.0003   0.0357   71670  This paper                      Kepler                ccd, no filter
2455547.4731  0.0003   0.0231   71671  This paper                      Kepler                ccd, no filter
2455548.0459  0.0003   0.0290   71672  This paper                      Kepler                ccd, no filter
2455548.6084  0.0003   0.0247   71673  This paper                      Kepler                ccd, no filter
2455549.1772  0.0003   0.0267   71674  This paper                      Kepler                ccd, no filter
2455549.7373  0.0003   0.0199   71675  This paper                      Kepler                ccd, no filter
2455550.3086  0.0003   0.0244   71676  This paper                      Kepler                ccd, no filter
2455550.8721  0.0003   0.0210   71677  This paper                      Kepler                ccd, no filter
2455551.4346  0.0003   0.0167   71678  This paper                      Kepler                ccd, no filter
2455552.0044  0.0003   0.0197   71679  This paper                      Kepler                ccd, no filter
2455552.5571  0.0003   0.0056   71680  This paper                      Kepler                ccd, no filter
2455568.4233  0.0003   0.0004   71708  This paper                      Kepler                ccd, no filter
2455569.0000  0.0003   0.0102   71709  This paper                      Kepler                ccd, no filter
2455569.5576  0.0003   0.0010   71710  This paper                      Kepler                ccd, no filter
2455570.1401  0.0003   0.0167   71711  This paper                      Kepler                ccd, no filter
2455570.6958  0.0003   0.0055   71712  This paper                      Kepler                ccd, no filter
2455571.2773  0.0003   0.0202   71713  This paper                      Kepler                ccd, no filter
2455571.8350  0.0003   0.0110   71714  This paper                      Kepler                ccd, no filter
2455572.4146  0.0003   0.0237   71715  This paper                      Kepler                ccd, no filter
2455572.9751  0.0003   0.0175   71716  This paper                      Kepler                ccd, no filter
2455573.5513  0.0003   0.0268   71717  This paper                      Kepler                ccd, no filter
2455574.1113  0.0003   0.0200   71718  This paper                      Kepler                ccd, no filter
2455574.6851  0.0003   0.0269   71719  This paper                      Kepler                ccd, no filter
2455575.2505  0.0003   0.0255   71720  This paper                      Kepler                ccd, no filter
2455575.8193  0.0003   0.0275   71721  This paper                      Kepler                ccd, no filter
2455576.3853  0.0003   0.0266   71722  This paper                      Kepler                ccd, no filter
2455576.9521  0.0003   0.0267   71723  This paper                      Kepler                ccd, no filter
2455577.5215  0.0003   0.0292   71724  This paper                      Kepler                ccd, no filter
2455578.0859  0.0003   0.0268   71725  This paper                      Kepler                ccd, no filter
2455578.6562  0.0003   0.0303   71726  This paper                      Kepler                ccd, no filter
2455579.2178  0.0003   0.0249   71727  This paper                      Kepler                ccd, no filter
2455579.7896  0.0003   0.0299   71728  This paper                      Kepler                ccd, no filter
2455580.3535  0.0003   0.0270   71729  This paper                      Kepler                ccd, no filter
2455580.9243  0.0003   0.0310   71730  This paper                      Kepler                ccd, no filter
2455581.4888  0.0003   0.0286   71731  This paper                      Kepler                ccd, no filter
2455582.0566  0.0003   0.0296   71732  This paper                      Kepler                ccd, no filter
2455582.6260  0.0003   0.0321   71733  This paper                      Kepler                ccd, no filter
2455583.1895  0.0003   0.0288   71734  This paper                      Kepler                ccd, no filter
2455583.7598  0.0003   0.0323   71735  This paper                      Kepler                ccd, no filter
2455584.3208  0.0003   0.0265   71736  This paper                      Kepler                ccd, no filter
2455584.8955  0.0003   0.0343   71737  This paper                      Kepler                ccd, no filter
2455585.4526  0.0003   0.0246   71738  This paper                      Kepler                ccd, no filter
2455586.0244  0.0003   0.0296   71739  This paper                      Kepler                ccd, no filter
2455586.5859  0.0003   0.0242   71740  This paper                      Kepler                ccd, no filter
2455587.1533  0.0003   0.0248   71741  This paper                      Kepler                ccd, no filter
2455587.7183  0.0003   0.0229   71742  This paper                      Kepler                ccd, no filter
2455588.2837  0.0003   0.0215   71743  This paper                      Kepler                ccd, no filter
2455588.8496  0.0003   0.0206   71744  This paper                      Kepler                ccd, no filter
2455589.4141  0.0003   0.0182   71745  This paper                      Kepler                ccd, no filter
2455589.9824  0.0003   0.0197   71746  This paper                      Kepler                ccd, no filter
2455590.5430  0.0003   0.0134   71747  This paper                      Kepler                ccd, no filter
2455591.1143  0.0003   0.0179   71748  This paper                      Kepler                ccd, no filter
2455591.6753  0.0003   0.0121   71749  This paper                      Kepler                ccd, no filter
2455592.2437  0.0003   0.0136   71750  This paper                      Kepler                ccd, no filter
2455592.8071  0.0003   0.0102   71751  This paper                      Kepler                ccd, no filter
2455593.3750  0.0003   0.0113   71752  This paper                      Kepler                ccd, no filter
2455593.9395  0.0003   0.0089   71753  This paper                      Kepler                ccd, no filter
2455596.7695  0.0003   0.0048   71758  This paper                      Kepler                ccd, no filter
2455597.3359  0.0003   0.0044   71759  This paper                      Kepler                ccd, no filter
2455597.9023  0.0003   0.0039   71760  This paper                      Kepler                ccd, no filter
2455598.4683  0.0003   0.0030   71761  This paper                      Kepler                ccd, no filter
2455599.0352  0.0003   0.0031   71762  This paper                      Kepler                ccd, no filter
2455599.6001  0.0003   0.0012   71763  This paper                      Kepler                ccd, no filter
2455600.1685  0.0003   0.0027   71764  This paper                      Kepler                ccd, no filter
2455600.7344  0.0003   0.0018   71765  This paper                      Kepler                ccd, no filter
2455601.3003  0.0003   0.0009   71766  This paper                      Kepler                ccd, no filter
2455601.8657  0.0003  -0.0005   71767  This paper                      Kepler                ccd, no filter
2455602.4326  0.0003  -0.0005   71768  This paper                      Kepler                ccd, no filter
2455602.9995  0.0003  -0.0004   71769  This paper                      Kepler                ccd, no filter
2455603.5659  0.0003  -0.0008   71770  This paper                      Kepler                ccd, no filter
2455604.1318  0.0003  -0.0018   71771  This paper                      Kepler                ccd, no filter
2455604.6978  0.0003  -0.0027   71772  This paper                      Kepler                ccd, no filter
2455605.2686  0.0003   0.0013   71773  This paper                      Kepler                ccd, no filter
2455605.8350  0.0003   0.0009   71774  This paper                      Kepler                ccd, no filter
2455606.4023  0.0003   0.0014   71775  This paper                      Kepler                ccd, no filter
2455606.9702  0.0003   0.0024   71776  This paper                      Kepler                ccd, no filter
2455607.5361  0.0003   0.0015   71777  This paper                      Kepler                ccd, no filter
2455608.1055  0.0003   0.0040   71778  This paper                      Kepler                ccd, no filter
2455608.6729  0.0003   0.0046   71779  This paper                      Kepler                ccd, no filter
2455609.2402  0.0003   0.0051   71780  This paper                      Kepler                ccd, no filter
2455609.8091  0.0003   0.0071   71781  This paper                      Kepler                ccd, no filter
2455610.3804  0.0003   0.0116   71782  This paper                      Kepler                ccd, no filter
2455610.9473  0.0003   0.0116   71783  This paper                      Kepler                ccd, no filter
2455611.5186  0.0003   0.0161   71784  This paper                      Kepler                ccd, no filter
2455612.0889  0.0003   0.0196   71785  This paper                      Kepler                ccd, no filter
2455612.6558  0.0003   0.0196   71786  This paper                      Kepler                ccd, no filter
2455613.2280  0.0003   0.0251   71787  This paper                      Kepler                ccd, no filter
2455613.7925  0.0003   0.0227   71788  This paper                      Kepler                ccd, no filter
2455614.3623  0.0003   0.0257   71789  This paper                      Kepler                ccd, no filter
2455614.9297  0.0003   0.0262   71790  This paper                      Kepler                ccd, no filter
2455615.4976  0.0003   0.0273   71791  This paper                      Kepler                ccd, no filter
2455616.0635  0.0003   0.0263   71792  This paper                      Kepler                ccd, no filter
2455616.6323  0.0003   0.0283   71793  This paper                      Kepler                ccd, no filter
2455617.1943  0.0003   0.0235   71794  This paper                      Kepler                ccd, no filter
2455617.7646  0.0003   0.0270   71795  This paper                      Kepler                ccd, no filter
2455618.3301  0.0003   0.0256   71796  This paper                      Kepler                ccd, no filter
2455618.8960  0.0003   0.0247   71797  This paper                      Kepler                ccd, no filter
2455619.4644  0.0003   0.0262   71798  This paper                      Kepler                ccd, no filter
2455620.0317  0.0003   0.0267   71799  This paper                      Kepler                ccd, no filter
2455620.5942  0.0003   0.0224   71800  This paper                      Kepler                ccd, no filter
2455621.1631  0.0003   0.0244   71801  This paper                      Kepler                ccd, no filter
2455621.7300  0.0003   0.0245   71802  This paper                      Kepler                ccd, no filter
2455622.2959  0.0003   0.0236   71803  This paper                      Kepler                ccd, no filter
2455622.8608  0.0003   0.0217   71804  This paper                      Kepler                ccd, no filter
2455623.4307  0.0003   0.0247   71805  This paper                      Kepler                ccd, no filter
2455623.9927  0.0003   0.0198   71806  This paper                      Kepler                ccd, no filter
2455624.5610  0.0003   0.0214   71807  This paper                      Kepler                ccd, no filter
2455625.1250  0.0003   0.0185   71808  This paper                      Kepler                ccd, no filter
2455625.6934  0.0003   0.0200   71809  This paper                      Kepler                ccd, no filter
2455626.2544  0.0003   0.0142   71810  This paper                      Kepler                ccd, no filter
2455626.8271  0.0003   0.0201   71811  This paper                      Kepler                ccd, no filter
2455627.3901  0.0003   0.0163   71812  This paper                      Kepler                ccd, no filter
2455627.9604  0.0003   0.0198   71813  This paper                      Kepler                ccd, no filter
2455628.5215  0.0003   0.0140   71814  This paper                      Kepler                ccd, no filter
2455629.0918  0.0003   0.0174   71815  This paper                      Kepler                ccd, no filter
2455629.6538  0.0003   0.0126   71816  This paper                      Kepler                ccd, no filter
2455630.2236  0.0003   0.0156   71817  This paper                      Kepler                ccd, no filter
2455630.7856  0.0003   0.0108   71818  This paper                      Kepler                ccd, no filter
2455631.3535  0.0003   0.0118   71819  This paper                      Kepler                ccd, no filter
2455631.9180  0.0003   0.0094   71820  This paper                      Kepler                ccd, no filter
2455632.4834  0.0003   0.0080   71821  This paper                      Kepler                ccd, no filter
2455633.0493  0.0003   0.0071   71822  This paper                      Kepler                ccd, no filter
2455633.6138  0.0003   0.0047   71823  This paper                      Kepler                ccd, no filter
2455634.1821  0.0003   0.0062   71824  This paper                      Kepler                ccd, no filter
2455634.7456  0.0003   0.0029   71825  This paper                      Kepler                ccd, no filter
2455635.3130  0.0003   0.0034   71826  This paper                      Kepler                ccd, no filter
2455641.5371  0.0003  -0.0076   71837  This paper                      Kepler                ccd, no filter
2455642.1094  0.0003  -0.0022   71838  This paper                      Kepler                ccd, no filter
2455642.6724  0.0003  -0.0061   71839  This paper                      Kepler                ccd, no filter
2455642.6750  0.0020  -0.0034   71839  J.F. Le Borgne, 2011, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455643.2441  0.0003  -0.0011   71840  This paper                      Kepler                ccd, no filter
2455643.8037  0.0003  -0.0084   71841  This paper                      Kepler                ccd, no filter
2455644.3794  0.0003   0.0005   71842  This paper                      Kepler                ccd, no filter
2455644.9399  0.0003  -0.0058   71843  This paper                      Kepler                ccd, no filter
2455645.5137  0.0003   0.0011   71844  This paper                      Kepler                ccd, no filter
2455646.0757  0.0003  -0.0037   71845  This paper                      Kepler                ccd, no filter
2455646.6470  0.0020   0.0007   71846  J.F. Le Borgne, 2011, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455646.6528  0.0003   0.0066   71846  This paper                      Kepler                ccd, no filter
2455647.2090  0.0003  -0.0041   71847  This paper                      Kepler                ccd, no filter
2455647.7915  0.0003   0.0116   71848  This paper                      Kepler                ccd, no filter
2455648.3472  0.0003   0.0004   71849  This paper                      Kepler                ccd, no filter
2455648.9268  0.0003   0.0131   71850  This paper                      Kepler                ccd, no filter
2455649.4834  0.0003   0.0030   71851  This paper                      Kepler                ccd, no filter
2455650.0649  0.0003   0.0177   71852  This paper                      Kepler                ccd, no filter
2455650.6196  0.0003   0.0055   71853  This paper                      Kepler                ccd, no filter
2455651.2017  0.0003   0.0207   71854  This paper                      Kepler                ccd, no filter
2455651.7607  0.0003   0.0130   71855  This paper                      Kepler                ccd, no filter
2455652.3354  0.0003   0.0208   71856  This paper                      Kepler                ccd, no filter
2455652.8965  0.0003   0.0150   71857  This paper                      Kepler                ccd, no filter
2455653.4717  0.0003   0.0234   71858  This paper                      Kepler                ccd, no filter
2455654.0337  0.0003   0.0186   71859  This paper                      Kepler                ccd, no filter
2455654.6050  0.0003   0.0230   71860  This paper                      Kepler                ccd, no filter
2455655.1719  0.0003   0.0231   71861  This paper                      Kepler                ccd, no filter
2455655.7407  0.0003   0.0251   71862  This paper                      Kepler                ccd, no filter
2455656.3071  0.0003   0.0247   71863  This paper                      Kepler                ccd, no filter
2455656.8745  0.0003   0.0252   71864  This paper                      Kepler                ccd, no filter
2455657.4429  0.0003   0.0267   71865  This paper                      Kepler                ccd, no filter
2455658.0083  0.0003   0.0253   71866  This paper                      Kepler                ccd, no filter
2455658.5740  0.0020   0.0242   71867  J.F. Le Borgne, 2011, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455658.5771  0.0003   0.0273   71867  This paper                      Kepler                ccd, no filter
2455659.1440  0.0003   0.0274   71868  This paper                      Kepler                ccd, no filter
2455659.7070  0.0003   0.0235   71869  This paper                      Kepler                ccd, no filter
2455660.2739  0.0003   0.0236   71870  This paper                      Kepler                ccd, no filter
2455660.8408  0.0003   0.0237   71871  This paper                      Kepler                ccd, no filter
2455661.4072  0.0003   0.0232   71872  This paper                      Kepler                ccd, no filter
2455661.9717  0.0003   0.0209   71873  This paper                      Kepler                ccd, no filter
2455662.5415  0.0003   0.0238   71874  This paper                      Kepler                ccd, no filter
2455663.1025  0.0003   0.0180   71875  This paper                      Kepler                ccd, no filter
2455663.6714  0.0003   0.0201   71876  This paper                      Kepler                ccd, no filter
2455664.2339  0.0003   0.0157   71877  This paper                      Kepler                ccd, no filter
2455664.8027  0.0003   0.0177   71878  This paper                      Kepler                ccd, no filter
2455665.3662  0.0003   0.0144   71879  This paper                      Kepler                ccd, no filter
2455665.9365  0.0003   0.0178   71880  This paper                      Kepler                ccd, no filter
2455666.4980  0.0003   0.0125   71881  This paper                      Kepler                ccd, no filter
2455667.0659  0.0003   0.0136   71882  This paper                      Kepler                ccd, no filter
2455667.6313  0.0003   0.0122   71883  This paper                      Kepler                ccd, no filter
2455668.1982  0.0003   0.0122   71884  This paper                      Kepler                ccd, no filter
2455668.7627  0.0003   0.0098   71885  This paper                      Kepler                ccd, no filter
2455669.3296  0.0003   0.0099   71886  This paper                      Kepler                ccd, no filter
2455669.8945  0.0003   0.0080   71887  This paper                      Kepler                ccd, no filter
2455670.4540  0.0030   0.0006   71888  J.F. Le Borgne, 2011, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455670.4560  0.0040   0.0026   71888  J.F. Le Borgne, 2011, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2455670.4609  0.0003   0.0076   71888  This paper                      Kepler                ccd, no filter
2455671.0273  0.0003   0.0071   71889  This paper                      Kepler                ccd, no filter
2455671.5923  0.0003   0.0053   71890  This paper                      Kepler                ccd, no filter
2455672.1577  0.0003   0.0038   71891  This paper                      Kepler                ccd, no filter
2455672.7246  0.0003   0.0039   71892  This paper                      Kepler                ccd, no filter
2455673.2905  0.0003   0.0030   71893  This paper                      Kepler                ccd, no filter
2455673.8550  0.0003   0.0006   71894  This paper                      Kepler                ccd, no filter
2455674.4219  0.0003   0.0007   71895  This paper                      Kepler                ccd, no filter
2455674.9873  0.0003  -0.0007   71896  This paper                      Kepler                ccd, no filter
2455675.5522  0.0003  -0.0026   71897  This paper                      Kepler                ccd, no filter
2455676.1177  0.0003  -0.0040   71898  This paper                      Kepler                ccd, no filter
2455676.6855  0.0003  -0.0030   71899  This paper                      Kepler                ccd, no filter
2455677.2490  0.0003  -0.0064   71900  This paper                      Kepler                ccd, no filter
2455677.8169  0.0003  -0.0053   71901  This paper                      Kepler                ccd, no filter
2455678.9482  0.0003  -0.0077   71903  This paper                      Kepler                ccd, no filter
2455679.5151  0.0003  -0.0076   71904  This paper                      Kepler                ccd, no filter
2455680.0830  0.0003  -0.0066   71905  This paper                      Kepler                ccd, no filter
2455680.6484  0.0003  -0.0080   71906  This paper                      Kepler                ccd, no filter
2455681.2173  0.0003  -0.0060   71907  This paper                      Kepler                ccd, no filter
2455681.7837  0.0003  -0.0064   71908  This paper                      Kepler                ccd, no filter
2455682.3525  0.0003  -0.0044   71909  This paper                      Kepler                ccd, no filter
2455682.9175  0.0003  -0.0063   71910  This paper                      Kepler                ccd, no filter
2455683.4883  0.0003  -0.0023   71911  This paper                      Kepler                ccd, no filter
2455684.0527  0.0003  -0.0047   71912  This paper                      Kepler                ccd, no filter
2455684.6255  0.0003   0.0012   71913  This paper                      Kepler                ccd, no filter
2455685.1895  0.0003  -0.0016   71914  This paper                      Kepler                ccd, no filter
2455685.7632  0.0003   0.0053   71915  This paper                      Kepler                ccd, no filter
2455686.3237  0.0003  -0.0010   71916  This paper                      Kepler                ccd, no filter
2455686.8984  0.0003   0.0068   71917  This paper                      Kepler                ccd, no filter
2455687.4619  0.0003   0.0035   71918  This paper                      Kepler                ccd, no filter
2455688.0376  0.0003   0.0123   71919  This paper                      Kepler                ccd, no filter
2455688.5952  0.0003   0.0031   71920  This paper                      Kepler                ccd, no filter
2455689.1733  0.0003   0.0144   71921  This paper                      Kepler                ccd, no filter
2455689.7344  0.0003   0.0086   71922  This paper                      Kepler                ccd, no filter
2455690.3057  0.0003   0.0131   71923  This paper                      Kepler                ccd, no filter
2455690.8726  0.0003   0.0131   71924  This paper                      Kepler                ccd, no filter
2455691.4400  0.0040   0.0137   71925  J.F. Le Borgne, 2011, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2455691.4409  0.0003   0.0146   71925  This paper                      Kepler                ccd, no filter
2455692.0078  0.0003   0.0147   71926  This paper                      Kepler                ccd, no filter
2455692.5730  0.0050   0.0130   71927  J.F. Le Borgne, 2011, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455692.5776  0.0003   0.0177   71927  This paper                      Kepler                ccd, no filter
2455693.1431  0.0003   0.0163   71928  This paper                      Kepler                ccd, no filter
2455693.7080  0.0003   0.0144   71929  This paper                      Kepler                ccd, no filter
2455694.2788  0.0003   0.0184   71930  This paper                      Kepler                ccd, no filter
2455694.8438  0.0003   0.0165   71931  This paper                      Kepler                ccd, no filter
2455695.4131  0.0003   0.0190   71932  This paper                      Kepler                ccd, no filter
2455695.9800  0.0003   0.0190   71933  This paper                      Kepler                ccd, no filter
2455696.5474  0.0003   0.0196   71934  This paper                      Kepler                ccd, no filter
2455697.1123  0.0003   0.0177   71935  This paper                      Kepler                ccd, no filter
2455697.6821  0.0003   0.0207   71936  This paper                      Kepler                ccd, no filter
2455698.2500  0.0003   0.0217   71937  This paper                      Kepler                ccd, no filter
2455698.8140  0.0003   0.0188   71938  This paper                      Kepler                ccd, no filter
2455699.3810  0.0020   0.0190   71939  J.F. Le Borgne, 2011, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455699.3848  0.0003   0.0228   71939  This paper                      Kepler                ccd, no filter
2455699.9507  0.0003   0.0219   71940  This paper                      Kepler                ccd, no filter
2455700.5090  0.0020   0.0133   71941  J.F. Le Borgne, 2011, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455700.5110  0.0040   0.0153   71941  J.F. Le Borgne, 2011, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2455700.5142  0.0003   0.0185   71941  This paper                      Kepler                ccd, no filter
2455701.0820  0.0003   0.0195   71942  This paper                      Kepler                ccd, no filter
2455701.6390  0.0020   0.0097   71943  J.F. Le Borgne, 2011, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2455701.6509  0.0003   0.0216   71943  This paper                      Kepler                ccd, no filter
2455702.2144  0.0003   0.0182   71944  This paper                      Kepler                ccd, no filter
2455702.7778  0.0003   0.0148   71945  This paper                      Kepler                ccd, no filter
2455703.3481  0.0003   0.0183   71946  This paper                      Kepler                ccd, no filter
2455703.9116  0.0003   0.0150   71947  This paper                      Kepler                ccd, no filter
2455704.4790  0.0040   0.0155   71948  J.F. Le Borgne, 2011, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2455704.4795  0.0003   0.0160   71948  This paper                      Kepler                ccd, no filter
2455704.4890  0.0170   0.0255   71948  Vandenbroere, Le Borgne, 2012   M. Dumont             vis                                           
2455705.0420  0.0003   0.0117   71949  This paper                      Kepler                ccd, no filter
2455705.6108  0.0003   0.0137   71950  This paper                      Kepler                ccd, no filter
2455705.6140  0.0020   0.0168   71950  J.F. Le Borgne, 2011, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455706.1719  0.0003   0.0079   71951  This paper                      Kepler                ccd, no filter
2455706.7432  0.0003   0.0123   71952  This paper                      Kepler                ccd, no filter
2455707.8730  0.0003   0.0085   71954  This paper                      Kepler                ccd, no filter
2455708.4375  0.0003   0.0062   71955  This paper                      Kepler                ccd, no filter
2455709.0029  0.0003   0.0047   71956  This paper                      Kepler                ccd, no filter
2455709.5670  0.0030   0.0020   71957  J.F. Le Borgne, 2011, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2455709.5703  0.0003   0.0053   71957  This paper                      Kepler                ccd, no filter
2455710.1353  0.0003   0.0034   71958  This paper                      Kepler                ccd, no filter
2455710.7017  0.0003   0.0030   71959  This paper                      Kepler                ccd, no filter
2455711.2661  0.0003   0.0006   71960  This paper                      Kepler                ccd, no filter
2455711.8345  0.0003   0.0021   71961  This paper                      Kepler                ccd, no filter
2455712.3989  0.0003  -0.0003   71962  This paper                      Kepler                ccd, no filter
2455712.9668  0.0003   0.0008   71963  This paper                      Kepler                ccd, no filter
2455713.5320  0.0030  -0.0009   71964  J.F. Le Borgne, 2011, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2455713.5337  0.0003   0.0008   71964  This paper                      Kepler                ccd, no filter
2455714.0981  0.0003  -0.0016   71965  This paper                      Kepler                ccd, no filter
2455714.6650  0.0003  -0.0015   71966  This paper                      Kepler                ccd, no filter
2455715.2329  0.0003  -0.0005   71967  This paper                      Kepler                ccd, no filter
2455715.7974  0.0003  -0.0028   71968  This paper                      Kepler                ccd, no filter
2455716.3657  0.0003  -0.0013   71969  This paper                      Kepler                ccd, no filter
2455716.9312  0.0003  -0.0027   71970  This paper                      Kepler                ccd, no filter
2455717.4980  0.0003  -0.0027   71971  This paper                      Kepler                ccd, no filter
2455718.0625  0.0003  -0.0051   71972  This paper                      Kepler                ccd, no filter
2455718.6313  0.0003  -0.0030   71973  This paper                      Kepler                ccd, no filter
2455719.1948  0.0003  -0.0064   71974  This paper                      Kepler                ccd, no filter
2455719.7646  0.0003  -0.0034   71975  This paper                      Kepler                ccd, no filter
2455720.3296  0.0003  -0.0053   71976  This paper                      Kepler                ccd, no filter
2455720.8999  0.0003  -0.0018   71977  This paper                      Kepler                ccd, no filter
2455721.4624  0.0003  -0.0062   71978  This paper                      Kepler                ccd, no filter
2455722.0337  0.0003  -0.0017   71979  This paper                      Kepler                ccd, no filter
2455722.5981  0.0003  -0.0041   71980  This paper                      Kepler                ccd, no filter
2455723.1670  0.0003  -0.0021   71981  This paper                      Kepler                ccd, no filter
2455723.7305  0.0003  -0.0054   71982  This paper                      Kepler                ccd, no filter
2455724.3027  0.0003   0.0000   71983  This paper                      Kepler                ccd, no filter
2455724.8687  0.0003  -0.0009   71984  This paper                      Kepler                ccd, no filter
2455725.4380  0.0003   0.0016   71985  This paper                      Kepler                ccd, no filter
2455726.0049  0.0003   0.0016   71986  This paper                      Kepler                ccd, no filter
2455726.5670  0.0030  -0.0031   71987  J.F. Le Borgne, 2011, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2455726.5747  0.0003   0.0046   71987  This paper                      Kepler                ccd, no filter
2455727.1401  0.0003   0.0032   71988  This paper                      Kepler                ccd, no filter
2455727.7114  0.0003   0.0077   71989  This paper                      Kepler                ccd, no filter
2455728.2793  0.0003   0.0087   71990  This paper                      Kepler                ccd, no filter
2455728.8486  0.0003   0.0112   71991  This paper                      Kepler                ccd, no filter
2455729.4131  0.0003   0.0088   71992  This paper                      Kepler                ccd, no filter
2455729.9858  0.0003   0.0147   71993  This paper                      Kepler                ccd, no filter
2455730.5513  0.0003   0.0133   71994  This paper                      Kepler                ccd, no filter
2455731.1216  0.0003   0.0168   71995  This paper                      Kepler                ccd, no filter
2455731.6870  0.0003   0.0154   71996  This paper                      Kepler                ccd, no filter
2455732.2573  0.0003   0.0189   71997  This paper                      Kepler                ccd, no filter
2455732.8208  0.0003   0.0155   71998  This paper                      Kepler                ccd, no filter
2455733.3890  0.0020   0.0169   71999  J.F. Le Borgne, 2011, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455733.3921  0.0003   0.0200   71999  This paper                      Kepler                ccd, no filter
2455733.9561  0.0003   0.0171   72000  This paper                      Kepler                ccd, no filter
2455734.5215  0.0003   0.0157   72001  This paper                      Kepler                ccd, no filter
2455735.0903  0.0003   0.0177   72002  This paper                      Kepler                ccd, no filter
2455735.6558  0.0003   0.0163   72003  This paper                      Kepler                ccd, no filter
2455736.2251  0.0003   0.0188   72004  This paper                      Kepler                ccd, no filter
2455736.7881  0.0003   0.0150   72005  This paper                      Kepler                ccd, no filter
2455737.3574  0.0003   0.0175   72006  This paper                      Kepler                ccd, no filter
2455737.3620  0.0020   0.0220   72006  J.F. Le Borgne, 2011, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2455737.9224  0.0003   0.0156   72007  This paper                      Kepler                ccd, no filter
2455738.4830  0.0170   0.0094   72008  Vandenbroere, Le Borgne, 2012   M. Dumont             vis                                           
2455738.4907  0.0017   0.0171   72008  J.F. Le Borgne, 2011, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455738.4912  0.0003   0.0176   72008  This paper                      Kepler                ccd, no filter
2455738.4920  0.0020   0.0184   72008  J.F. Le Borgne, 2011, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2455739.6230  0.0020   0.0157   72010  J.F. Le Borgne, 2011, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455739.6230  0.0030   0.0157   72010  J.F. Le Borgne, 2011, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2455740.1880  0.0003   0.0138   72011  This paper                      Kepler                ccd, no filter
2455740.7568  0.0003   0.0159   72012  This paper                      Kepler                ccd, no filter
2455741.3228  0.0003   0.0149   72013  This paper                      Kepler                ccd, no filter
2455741.8867  0.0003   0.0121   72014  This paper                      Kepler                ccd, no filter
2455742.4500  0.0070   0.0085   72015  Vandenbroere, Le Borgne, 2012   M. Dumont             vis                                           
2455742.4580  0.0003   0.0165   72015  This paper                      Kepler                ccd, no filter
2455743.0200  0.0003   0.0117   72016  This paper                      Kepler                ccd, no filter
2455743.5880  0.0040   0.0128   72017  J.F. Le Borgne, 2011, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2455743.5889  0.0003   0.0137   72017  This paper                      Kepler                ccd, no filter
2455744.1509  0.0003   0.0089   72018  This paper                      Kepler                ccd, no filter
2455744.7236  0.0003   0.0148   72019  This paper                      Kepler                ccd, no filter
2455745.2837  0.0003   0.0080   72020  This paper                      Kepler                ccd, no filter
2455745.8540  0.0003   0.0115   72021  This paper                      Kepler                ccd, no filter
2455746.4160  0.0003   0.0067   72022  This paper                      Kepler                ccd, no filter
2455746.4270  0.0060   0.0177   72022  Vandenbroere, Le Borgne, 2012   M. Dumont             vis                                           
2455746.9829  0.0003   0.0067   72023  This paper                      Kepler                ccd, no filter
2455747.5488  0.0003   0.0058   72024  This paper                      Kepler                ccd, no filter
2455747.5490  0.0020   0.0060   72024  J.F. Le Borgne, 2011, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455748.1143  0.0003   0.0044   72025  This paper                      Kepler                ccd, no filter
2455748.6797  0.0003   0.0030   72026  This paper                      Kepler                ccd, no filter
2455749.2456  0.0003   0.0021   72027  This paper                      Kepler                ccd, no filter
2455749.8115  0.0003   0.0012   72028  This paper                      Kepler                ccd, no filter
2455750.3760  0.0003  -0.0012   72029  This paper                      Kepler                ccd, no filter
2455750.9438  0.0003  -0.0002   72030  This paper                      Kepler                ccd, no filter
2455751.5073  0.0003  -0.0035   72031  This paper                      Kepler                ccd, no filter
2455751.5080  0.0020  -0.0029   72031  J.F. Le Borgne, 2011, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455752.0728  0.0003  -0.0049   72032  This paper                      Kepler                ccd, no filter
2455752.6392  0.0003  -0.0054   72033  This paper                      Kepler                ccd, no filter
2455753.2051  0.0003  -0.0063   72034  This paper                      Kepler                ccd, no filter
2455753.7700  0.0003  -0.0082   72035  This paper                      Kepler                ccd, no filter
2455754.3379  0.0003  -0.0071   72036  This paper                      Kepler                ccd, no filter
2455754.9048  0.0003  -0.0071   72037  This paper                      Kepler                ccd, no filter
2455755.4717  0.0003  -0.0070   72038  This paper                      Kepler                ccd, no filter
2455756.0356  0.0003  -0.0099   72039  This paper                      Kepler                ccd, no filter
2455756.6060  0.0003  -0.0064   72040  This paper                      Kepler                ccd, no filter
2455757.1709  0.0003  -0.0083   72041  This paper                      Kepler                ccd, no filter
2455757.7402  0.0003  -0.0058   72042  This paper                      Kepler                ccd, no filter
2455758.3032  0.0003  -0.0097   72043  This paper                      Kepler                ccd, no filter
2455758.8745  0.0003  -0.0052   72044  This paper                      Kepler                ccd, no filter
2455759.4355  0.0003  -0.0110   72045  This paper                      Kepler                ccd, no filter
2455760.0078  0.0003  -0.0056   72046  This paper                      Kepler                ccd, no filter
2455760.5728  0.0003  -0.0075   72047  This paper                      Kepler                ccd, no filter
2455761.1431  0.0003  -0.0040   72048  This paper                      Kepler                ccd, no filter
2455761.7051  0.0003  -0.0088   72049  This paper                      Kepler                ccd, no filter
2455762.2769  0.0003  -0.0039   72050  This paper                      Kepler                ccd, no filter
2455762.8408  0.0003  -0.0067   72051  This paper                      Kepler                ccd, no filter
2455763.4136  0.0003  -0.0008   72052  This paper                      Kepler                ccd, no filter
2455763.9780  0.0003  -0.0032   72053  This paper                      Kepler                ccd, no filter
2455764.5493  0.0003   0.0012   72054  This paper                      Kepler                ccd, no filter
2455765.1147  0.0003  -0.0002   72055  This paper                      Kepler                ccd, no filter
2455765.6875  0.0003   0.0058   72056  This paper                      Kepler                ccd, no filter
2455766.2485  0.0003   0.0000   72057  This paper                      Kepler                ccd, no filter
2455766.8232  0.0003   0.0078   72058  This paper                      Kepler                ccd, no filter
2455767.3877  0.0003   0.0054   72059  This paper                      Kepler                ccd, no filter
2455767.9590  0.0003   0.0099   72060  This paper                      Kepler                ccd, no filter
2455768.5225  0.0003   0.0065   72061  This paper                      Kepler                ccd, no filter
2455769.0957  0.0003   0.0129   72062  This paper                      Kepler                ccd, no filter
2455769.6587  0.0003   0.0091   72063  This paper                      Kepler                ccd, no filter
2455770.7969  0.0003   0.0136   72065  This paper                      Kepler                ccd, no filter
2455771.3677  0.0003   0.0176   72066  This paper                      Kepler                ccd, no filter
2455771.9302  0.0003   0.0132   72067  This paper                      Kepler                ccd, no filter
2455772.5024  0.0003   0.0187   72068  This paper                      Kepler                ccd, no filter
2455773.0654  0.0003   0.0148   72069  This paper                      Kepler                ccd, no filter
2455773.6343  0.0003   0.0168   72070  This paper                      Kepler                ccd, no filter
2455774.1997  0.0003   0.0154   72071  This paper                      Kepler                ccd, no filter
2455774.7720  0.0003   0.0209   72072  This paper                      Kepler                ccd, no filter
2455775.3311  0.0003   0.0131   72073  This paper                      Kepler                ccd, no filter
2455775.9033  0.0003   0.0185   72074  This paper                      Kepler                ccd, no filter
2455776.4648  0.0003   0.0132   72075  This paper                      Kepler                ccd, no filter
2455777.0337  0.0003   0.0152   72076  This paper                      Kepler                ccd, no filter
2455777.6006  0.0003   0.0153   72077  This paper                      Kepler                ccd, no filter
2455778.1670  0.0003   0.0149   72078  This paper                      Kepler                ccd, no filter
2455778.7295  0.0003   0.0105   72079  This paper                      Kepler                ccd, no filter
2455779.3008  0.0003   0.0150   72080  This paper                      Kepler                ccd, no filter
2455779.8623  0.0003   0.0097   72081  This paper                      Kepler                ccd, no filter
2455780.4302  0.0003   0.0107   72082  This paper                      Kepler                ccd, no filter
2455780.9971  0.0003   0.0108   72083  This paper                      Kepler                ccd, no filter
2455781.5625  0.0003   0.0094   72084  This paper                      Kepler                ccd, no filter
2455782.1294  0.0003   0.0094   72085  This paper                      Kepler                ccd, no filter
2455782.6958  0.0003   0.0090   72086  This paper                      Kepler                ccd, no filter
2455783.2607  0.0003   0.0071   72087  This paper                      Kepler                ccd, no filter
2455783.8267  0.0003   0.0062   72088  This paper                      Kepler                ccd, no filter
2455784.3940  0.0020   0.0067   72089  J.F. Le Borgne, 2011, pr. com.  L. Corp               ccd                                           
2455784.3940  0.0030   0.0067   72089  J.F. Le Borgne, 2011, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455784.3945  0.0003   0.0072   72089  This paper                      Kepler                ccd, no filter
2455784.4190  0.0140   0.0317   72089  Vandenbroere, Le Borgne, 2012   M. Dumont             vis                                           
2455784.9600  0.0003   0.0058   72090  This paper                      Kepler                ccd, no filter
2455785.5269  0.0003   0.0059   72091  This paper                      Kepler                ccd, no filter
2455785.5310  0.0030   0.0100   72091  J.F. Le Borgne, 2011, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455786.0918  0.0003   0.0040   72092  This paper                      Kepler                ccd, no filter
2455786.6592  0.0003   0.0045   72093  This paper                      Kepler                ccd, no filter
2455787.2241  0.0003   0.0026   72094  This paper                      Kepler                ccd, no filter
2455787.7920  0.0003   0.0037   72095  This paper                      Kepler                ccd, no filter
2455788.3550  0.0003  -0.0002   72096  This paper                      Kepler                ccd, no filter
2455788.9219  0.0003  -0.0001   72097  This paper                      Kepler                ccd, no filter
2455789.4880  0.0030  -0.0008   72098  J.F. Le Borgne, 2011, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2455789.4907  0.0003   0.0019   72098  This paper                      Kepler                ccd, no filter
2455790.0557  0.0003   0.0000   72099  This paper                      Kepler                ccd, no filter
2455790.6180  0.0030  -0.0045   72100  J.F. Le Borgne, 2011, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2455790.6201  0.0003  -0.0024   72100  This paper                      Kepler                ccd, no filter
2455791.1860  0.0003  -0.0033   72101  This paper                      Kepler                ccd, no filter
2455791.7524  0.0003  -0.0037   72102  This paper                      Kepler                ccd, no filter
2455792.3169  0.0003  -0.0061   72103  This paper                      Kepler                ccd, no filter
2455792.8848  0.0003  -0.0051   72104  This paper                      Kepler                ccd, no filter
2455793.4497  0.0003  -0.0070   72105  This paper                      Kepler                ccd, no filter
2455793.4580  0.0130   0.0013   72105  Vandenbroere, Le Borgne, 2012   M. Dumont             vis                                           
2455794.0151  0.0003  -0.0084   72106  This paper                      Kepler                ccd, no filter
2455794.5811  0.0003  -0.0093   72107  This paper                      Kepler                ccd, no filter
2455795.1489  0.0003  -0.0083   72108  This paper                      Kepler                ccd, no filter
2455795.7153  0.0003  -0.0087   72109  This paper                      Kepler                ccd, no filter
2455796.2798  0.0003  -0.0111   72110  This paper                      Kepler                ccd, no filter
2455796.8491  0.0003  -0.0086   72111  This paper                      Kepler                ccd, no filter
2455797.4131  0.0003  -0.0115   72112  This paper                      Kepler                ccd, no filter
2455797.9819  0.0003  -0.0094   72113  This paper                      Kepler                ccd, no filter
2455798.5474  0.0003  -0.0108   72114  This paper                      Kepler                ccd, no filter
2455799.1187  0.0003  -0.0064   72115  This paper                      Kepler                ccd, no filter
2455799.6807  0.0003  -0.0112   72116  This paper                      Kepler                ccd, no filter
2455800.2534  0.0003  -0.0053   72117  This paper                      Kepler                ccd, no filter
2455800.8159  0.0003  -0.0096   72118  This paper                      Kepler                ccd, no filter
2455801.3870  0.0020  -0.0054   72119  J.F. Le Borgne, 2011, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455801.3906  0.0003  -0.0018   72119  This paper                      Kepler                ccd, no filter
2455801.3920  0.0030  -0.0004   72119  J.F. Le Borgne, 2011, pr. com.  L. Corp               ccd         R filter                          
2455801.9526  0.0003  -0.0066   72120  This paper                      Kepler                ccd, no filter
2455803.0894  0.0003  -0.0035   72122  This paper                      Kepler                ccd, no filter
2455803.6611  0.0003   0.0014   72123  This paper                      Kepler                ccd, no filter
2455804.2275  0.0003   0.0010   72124  This paper                      Kepler                ccd, no filter
2455804.7969  0.0003   0.0035   72125  This paper                      Kepler                ccd, no filter
2455805.3638  0.0003   0.0035   72126  This paper                      Kepler                ccd, no filter
2455805.9326  0.0003   0.0055   72127  This paper                      Kepler                ccd, no filter
2455806.5005  0.0003   0.0066   72128  This paper                      Kepler                ccd, no filter
2455807.0664  0.0003   0.0057   72129  This paper                      Kepler                ccd, no filter
2455807.6353  0.0003   0.0077   72130  This paper                      Kepler                ccd, no filter
2455808.2002  0.0003   0.0058   72131  This paper                      Kepler                ccd, no filter
2455808.7700  0.0003   0.0088   72132  This paper                      Kepler                ccd, no filter
2455809.3345  0.0003   0.0064   72133  This paper                      Kepler                ccd, no filter
2455809.9058  0.0003   0.0108   72134  This paper                      Kepler                ccd, no filter
2455810.4692  0.0003   0.0075   72135  This paper                      Kepler                ccd, no filter
2455811.0376  0.0003   0.0090   72136  This paper                      Kepler                ccd, no filter
2455811.6030  0.0003   0.0076   72137  This paper                      Kepler                ccd, no filter
2455812.1733  0.0003   0.0111   72138  This paper                      Kepler                ccd, no filter
2455812.7378  0.0003   0.0087   72139  This paper                      Kepler                ccd, no filter
2455813.3042  0.0003   0.0083   72140  This paper                      Kepler                ccd, no filter
2455813.8735  0.0003   0.0108   72141  This paper                      Kepler                ccd, no filter
2455814.4350  0.0020   0.0054   72142  J.F. Le Borgne, 2011, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455814.4385  0.0003   0.0089   72142  This paper                      Kepler                ccd, no filter
2455814.4600  0.0160   0.0304   72142  Vandenbroere, Le Borgne, 2012   M. Dumont             vis                                           
2455815.0073  0.0003   0.0109   72143  This paper                      Kepler                ccd, no filter
2455815.5728  0.0003   0.0095   72144  This paper                      Kepler                ccd, no filter
2455816.1406  0.0003   0.0105   72145  This paper                      Kepler                ccd, no filter
2455816.7051  0.0003   0.0081   72146  This paper                      Kepler                ccd, no filter
2455817.2729  0.0003   0.0092   72147  This paper                      Kepler                ccd, no filter
2455817.8379  0.0003   0.0073   72148  This paper                      Kepler                ccd, no filter
2455818.4067  0.0003   0.0093   72149  This paper                      Kepler                ccd, no filter
2455818.9727  0.0003   0.0084   72150  This paper                      Kepler                ccd, no filter
2455819.5356  0.0003   0.0045   72151  This paper                      Kepler                ccd, no filter
2455819.5400  0.0030   0.0089   72151  J.F. Le Borgne, 2011, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455820.1050  0.0003   0.0070   72152  This paper                      Kepler                ccd, no filter
2455820.6685  0.0003   0.0037   72153  This paper                      Kepler                ccd, no filter
2455821.2373  0.0003   0.0057   72154  This paper                      Kepler                ccd, no filter
2455821.8032  0.0003   0.0048   72155  This paper                      Kepler                ccd, no filter
2455822.3706  0.0003   0.0053   72156  This paper                      Kepler                ccd, no filter
2455822.9321  0.0003   0.0000   72157  This paper                      Kepler                ccd, no filter
2455823.5010  0.0003   0.0020   72158  This paper                      Kepler                ccd, no filter
2455824.0640  0.0003  -0.0018   72159  This paper                      Kepler                ccd, no filter
2455824.6328  0.0003   0.0002   72160  This paper                      Kepler                ccd, no filter
2455825.1982  0.0003  -0.0012   72161  This paper                      Kepler                ccd, no filter
2455825.7637  0.0003  -0.0026   72162  This paper                      Kepler                ccd, no filter
2455826.3281  0.0003  -0.0050   72163  This paper                      Kepler                ccd, no filter
2455826.3330  0.0040  -0.0002   72163  J.F. Le Borgne, 2011, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455826.8970  0.0003  -0.0030   72164  This paper                      Kepler                ccd, no filter
2455827.4615  0.0017  -0.0053   72165  J.F. Le Borgne, 2011, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455827.4634  0.0003  -0.0034   72165  This paper                      Kepler                ccd, no filter
2455827.4690  0.0090   0.0022   72165  Vandenbroere, Le Borgne, 2012   M. Dumont             vis                                           
2455828.0278  0.0003  -0.0058   72166  This paper                      Kepler                ccd, no filter
2455828.5957  0.0003  -0.0048   72167  This paper                      Kepler                ccd, no filter
2455829.1606  0.0003  -0.0067   72168  This paper                      Kepler                ccd, no filter
2455829.7295  0.0003  -0.0047   72169  This paper                      Kepler                ccd, no filter
2455830.2939  0.0003  -0.0071   72170  This paper                      Kepler                ccd, no filter
2455830.2940  0.0030  -0.0070   72170  J.F. Le Borgne, 2011, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455830.3330  0.0040   0.0320   72170  Vandenbroere, Le Borgne, 2012   M. Dumont             vis                                           
2455830.8618  0.0003  -0.0060   72171  This paper                      Kepler                ccd, no filter
2455831.4250  0.0030  -0.0097   72172  J.F. Le Borgne, 2011, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455831.4263  0.0003  -0.0084   72172  This paper                      Kepler                ccd, no filter
2455831.4770  0.0040   0.0423   72172  Vandenbroere, Le Borgne, 2012   M. Dumont             vis                                           
2455831.9941  0.0003  -0.0074   72173  This paper                      Kepler                ccd, no filter
2455832.5601  0.0003  -0.0083   72174  This paper                      Kepler                ccd, no filter
2455832.5630  0.0030  -0.0053   72174  J.F. Le Borgne, 2011, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455833.1270  0.0003  -0.0082   72175  This paper                      Kepler                ccd, no filter
2455834.2603  0.0003  -0.0086   72177  This paper                      Kepler                ccd, no filter
2455834.8257  0.0003  -0.0100   72178  This paper                      Kepler                ccd, no filter
2455835.3930  0.0100  -0.0095   72179  Vandenbroere, Le Borgne, 2012   M. Dumont             vis                                           
2455835.3950  0.0003  -0.0075   72179  This paper                      Kepler                ccd, no filter
2455835.3960  0.0020  -0.0065   72179  J.F. Le Borgne, 2011, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455835.9595  0.0003  -0.0099   72180  This paper                      Kepler                ccd, no filter
2455836.5298  0.0003  -0.0064   72181  This paper                      Kepler                ccd, no filter
2455836.5300  0.0020  -0.0062   72181  J.F. Le Borgne, 2011, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455837.0923  0.0003  -0.0107   72182  This paper                      Kepler                ccd, no filter
2455837.6611  0.0003  -0.0087   72183  This paper                      Kepler                ccd, no filter
2455838.2256  0.0003  -0.0111   72184  This paper                      Kepler                ccd, no filter
2455838.7969  0.0003  -0.0067   72185  This paper                      Kepler                ccd, no filter
2455839.3604  0.0003  -0.0100   72186  This paper                      Kepler                ccd, no filter
2455839.3634  0.0014  -0.0070   72186  J.F. Le Borgne, 2011, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455839.9307  0.0003  -0.0065   72187  This paper                      Kepler                ccd, no filter
2455840.4967  0.0018  -0.0073   72188  J.F. Le Borgne, 2011, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455840.4971  0.0003  -0.0070   72188  This paper                      Kepler                ccd, no filter
2455841.0654  0.0003  -0.0055   72189  This paper                      Kepler                ccd, no filter
2455841.6309  0.0003  -0.0069   72190  This paper                      Kepler                ccd, no filter
2455842.2031  0.0003  -0.0014   72191  This paper                      Kepler                ccd, no filter
2455842.7661  0.0003  -0.0053   72192  This paper                      Kepler                ccd, no filter
2455843.3384  0.0003   0.0002   72193  This paper                      Kepler                ccd, no filter
2455843.9023  0.0003  -0.0027   72194  This paper                      Kepler                ccd, no filter
2455844.4727  0.0003   0.0008   72195  This paper                      Kepler                ccd, no filter
2455845.0361  0.0003  -0.0026   72196  This paper                      Kepler                ccd, no filter
2455845.6133  0.0003   0.0077   72197  This paper                      Kepler                ccd, no filter
2455846.1733  0.0003   0.0009   72198  This paper                      Kepler                ccd, no filter
2455846.7466  0.0003   0.0073   72199  This paper                      Kepler                ccd, no filter
2455847.3100  0.0030   0.0039   72200  J.F. Le Borgne, 2011, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455847.3101  0.0003   0.0040   72200  This paper                      Kepler                ccd, no filter
2455847.3120  0.0030   0.0059   72200  J.F. Le Borgne, 2011, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2455847.8818  0.0003   0.0089   72201  This paper                      Kepler                ccd, no filter
2455848.4450  0.0020   0.0053   72202  J.F. Le Borgne, 2011, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2455848.4450  0.0020   0.0053   72202  J.F. Le Borgne, 2011, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455848.4463  0.0003   0.0065   72202  This paper                      Kepler                ccd, no filter
2455849.0190  0.0003   0.0125   72203  This paper                      Kepler                ccd, no filter
2455849.5786  0.0003   0.0052   72204  This paper                      Kepler                ccd, no filter
2455850.1499  0.0003   0.0096   72205  This paper                      Kepler                ccd, no filter
2455850.7158  0.0003   0.0087   72206  This paper                      Kepler                ccd, no filter
2455851.2820  0.0030   0.0081   72207  J.F. Le Borgne, 2011, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2455851.2837  0.0003   0.0098   72207  This paper                      Kepler                ccd, no filter
2455851.2840  0.0030   0.0101   72207  J.F. Le Borgne, 2011, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455851.2850  0.0030   0.0111   72207  J.F. Le Borgne, 2011, pr. com.  L. Corp               ccd         R filter                          
2455851.2860  0.0060   0.0121   72207  Vandenbroere, Le Borgne, 2012   M. Dumont             vis                                           
2455851.8462  0.0003   0.0054   72208  This paper                      Kepler                ccd, no filter
2455852.4180  0.0003   0.0104   72209  This paper                      Kepler                ccd, no filter
2455852.4180  0.0020   0.0104   72209  J.F. Le Borgne, 2011, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455852.9795  0.0003   0.0051   72210  This paper                      Kepler                ccd, no filter
2455853.5503  0.0003   0.0090   72211  This paper                      Kepler                ccd, no filter
2455854.1143  0.0003   0.0062   72212  This paper                      Kepler                ccd, no filter
2455854.6821  0.0003   0.0072   72213  This paper                      Kepler                ccd, no filter
2455855.2476  0.0003   0.0058   72214  This paper                      Kepler                ccd, no filter
2455855.8145  0.0003   0.0058   72215  This paper                      Kepler                ccd, no filter
2455856.3790  0.0030   0.0036   72216  J.F. Le Borgne, 2011, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455856.3813  0.0003   0.0059   72216  This paper                      Kepler                ccd, no filter
2455856.3860  0.0120   0.0106   72216  Vandenbroere, Le Borgne, 2012   M. Dumont             vis                                           
2455856.3940  0.0150   0.0186   72216  Vandenbroere, Le Borgne, 2012   S. Ferrand            vis                                           
2455856.9492  0.0003   0.0069   72217  This paper                      Kepler                ccd, no filter
2455857.5150  0.0020   0.0059   72218  J.F. Le Borgne, 2011, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455857.5151  0.0003   0.0060   72218  This paper                      Kepler                ccd, no filter
2455858.0806  0.0003   0.0046   72219  This paper                      Kepler                ccd, no filter
2455858.6475  0.0003   0.0047   72220  This paper                      Kepler                ccd, no filter
2455859.2129  0.0003   0.0033   72221  This paper                      Kepler                ccd, no filter
2455859.7798  0.0003   0.0033   72222  This paper                      Kepler                ccd, no filter
2455860.3457  0.0003   0.0024   72223  This paper                      Kepler                ccd, no filter
2455860.3460  0.0020   0.0027   72223  J.F. Le Borgne, 2011, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2455860.9136  0.0003   0.0034   72224  This paper                      Kepler                ccd, no filter
2455861.4750  0.0030  -0.0020   72225  J.F. Le Borgne, 2011, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2455861.4756  0.0003  -0.0014   72225  This paper                      Kepler                ccd, no filter
2455862.0435  0.0003  -0.0003   72226  This paper                      Kepler                ccd, no filter
2455862.6084  0.0003  -0.0022   72227  This paper                      Kepler                ccd, no filter
2455863.1738  0.0003  -0.0036   72228  This paper                      Kepler                ccd, no filter
2455863.7388  0.0003  -0.0055   72229  This paper                      Kepler                ccd, no filter
2455864.3076  0.0003  -0.0035   72230  This paper                      Kepler                ccd, no filter
2455864.8721  0.0003  -0.0059   72231  This paper                      Kepler                ccd, no filter
2455866.5693  0.0003  -0.0092   72234  This paper                      Kepler                ccd, no filter
2455867.1357  0.0003  -0.0096   72235  This paper                      Kepler                ccd, no filter
2455867.7017  0.0003  -0.0105   72236  This paper                      Kepler                ccd, no filter
2455868.2690  0.0003  -0.0099   72237  This paper                      Kepler                ccd, no filter
2455868.8325  0.0003  -0.0133   72238  This paper                      Kepler                ccd, no filter
2455869.4023  0.0003  -0.0103   72239  This paper                      Kepler                ccd, no filter
2455869.9673  0.0003  -0.0122   72240  This paper                      Kepler                ccd, no filter
2455870.5342  0.0003  -0.0122   72241  This paper                      Kepler                ccd, no filter
2455871.0996  0.0003  -0.0136   72242  This paper                      Kepler                ccd, no filter
2455871.6680  0.0003  -0.0120   72243  This paper                      Kepler                ccd, no filter
2455872.2349  0.0003  -0.0120   72244  This paper                      Kepler                ccd, no filter
2455872.7993  0.0003  -0.0144   72245  This paper                      Kepler                ccd, no filter
2455873.3696  0.0003  -0.0109   72246  This paper                      Kepler                ccd, no filter
2455873.9336  0.0003  -0.0138   72247  This paper                      Kepler                ccd, no filter
2455874.5020  0.0003  -0.0122   72248  This paper                      Kepler                ccd, no filter
2455875.0679  0.0003  -0.0131   72249  This paper                      Kepler                ccd, no filter
2455875.6377  0.0003  -0.0102   72250  This paper                      Kepler                ccd, no filter
2455876.2012  0.0003  -0.0135   72251  This paper                      Kepler                ccd, no filter
2455876.7725  0.0003  -0.0091   72252  This paper                      Kepler                ccd, no filter
2455877.3330  0.0060  -0.0154   72253  J.F. Le Borgne, 2011, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2455877.3359  0.0003  -0.0124   72253  This paper                      Kepler                ccd, no filter
2455877.9048  0.0003  -0.0104   72254  This paper                      Kepler                ccd, no filter
2455878.4717  0.0003  -0.0104   72255  This paper                      Kepler                ccd, no filter
2455878.4890  0.0050   0.0070   72255  J.F. Le Borgne, 2011, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2455879.0420  0.0003  -0.0069   72256  This paper                      Kepler                ccd, no filter
2455879.6064  0.0003  -0.0093   72257  This paper                      Kepler                ccd, no filter
2455880.1733  0.0003  -0.0092   72258  This paper                      Kepler                ccd, no filter
2455880.7422  0.0003  -0.0072   72259  This paper                      Kepler                ccd, no filter
2455881.3071  0.0003  -0.0091   72260  This paper                      Kepler                ccd, no filter
2455881.3570  0.0050   0.0408   72260  Vandenbroere, Le Borgne, 2012   M. Dumont             vis                                           
2455881.8794  0.0003  -0.0037   72261  This paper                      Kepler                ccd, no filter
2455882.4429  0.0003  -0.0070   72262  This paper                      Kepler                ccd, no filter
2455883.0127  0.0003  -0.0040   72263  This paper                      Kepler                ccd, no filter
2455883.5796  0.0003  -0.0040   72264  This paper                      Kepler                ccd, no filter
2455884.1489  0.0003  -0.0015   72265  This paper                      Kepler                ccd, no filter
2455884.7144  0.0003  -0.0029   72266  This paper                      Kepler                ccd, no filter
2455885.2837  0.0003  -0.0004   72267  This paper                      Kepler                ccd, no filter
2455885.8521  0.0003   0.0012   72268  This paper                      Kepler                ccd, no filter
2455886.4185  0.0003   0.0007   72269  This paper                      Kepler                ccd, no filter
2455886.9854  0.0003   0.0008   72270  This paper                      Kepler                ccd, no filter
2455887.5518  0.0003   0.0004   72271  This paper                      Kepler                ccd, no filter
2455888.1221  0.0003   0.0038   72272  This paper                      Kepler                ccd, no filter
2455888.6875  0.0003   0.0024   72273  This paper                      Kepler                ccd, no filter
2455889.2568  0.0003   0.0049   72274  This paper                      Kepler                ccd, no filter
2455889.2590  0.0030   0.0071   72274  J.F. Le Borgne, 2011, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455889.8218  0.0003   0.0030   72275  This paper                      Kepler                ccd, no filter
2455890.3916  0.0003   0.0060   72276  This paper                      Kepler                ccd, no filter
2455890.9561  0.0003   0.0036   72277  This paper                      Kepler                ccd, no filter
2455891.5249  0.0003   0.0056   72278  This paper                      Kepler                ccd, no filter
2455892.0889  0.0003   0.0028   72279  This paper                      Kepler                ccd, no filter
2455892.6592  0.0003   0.0063   72280  This paper                      Kepler                ccd, no filter
2455893.2197  0.0003   0.0000   72281  This paper                      Kepler                ccd, no filter
2455893.7910  0.0003   0.0044   72282  This paper                      Kepler                ccd, no filter
2455894.3564  0.0003   0.0030   72283  This paper                      Kepler                ccd, no filter
2455894.9224  0.0003   0.0021   72284  This paper                      Kepler                ccd, no filter
2455895.4878  0.0003   0.0007   72285  This paper                      Kepler                ccd, no filter
2455896.0547  0.0003   0.0007   72286  This paper                      Kepler                ccd, no filter
2455897.1865  0.0003  -0.0011   72288  This paper                      Kepler                ccd, no filter
2455897.7539  0.0003  -0.0005   72289  This paper                      Kepler                ccd, no filter
2455898.3198  0.0003  -0.0015   72290  This paper                      Kepler                ccd, no filter
2455898.8857  0.0003  -0.0024   72291  This paper                      Kepler                ccd, no filter
2455899.4512  0.0003  -0.0038   72292  This paper                      Kepler                ccd, no filter
2455900.0190  0.0003  -0.0027   72293  This paper                      Kepler                ccd, no filter
2455900.5835  0.0003  -0.0051   72294  This paper                      Kepler                ccd, no filter
2455901.1504  0.0003  -0.0051   72295  This paper                      Kepler                ccd, no filter
2455901.7153  0.0003  -0.0070   72296  This paper                      Kepler                ccd, no filter
2455902.2832  0.0003  -0.0059   72297  This paper                      Kepler                ccd, no filter
2455902.8481  0.0003  -0.0078   72298  This paper                      Kepler                ccd, no filter
2455905.6807  0.0003  -0.0095   72303  This paper                      Kepler                ccd, no filter
2455906.2470  0.0020  -0.0100   72304  J.F. Le Borgne, 2011, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455906.2480  0.0003  -0.0089   72304  This paper                      Kepler                ccd, no filter
2455906.2650  0.0140   0.0080   72304  Vandenbroere, Le Borgne, 2012   M. Dumont             vis                                           
2455906.8130  0.0003  -0.0108   72305  This paper                      Kepler                ccd, no filter
2455907.3809  0.0003  -0.0098   72306  This paper                      Kepler                ccd, no filter
2455907.9443  0.0003  -0.0132   72307  This paper                      Kepler                ccd, no filter
2455908.5132  0.0003  -0.0111   72308  This paper                      Kepler                ccd, no filter
2455909.0776  0.0003  -0.0135   72309  This paper                      Kepler                ccd, no filter
2455909.6455  0.0003  -0.0125   72310  This paper                      Kepler                ccd, no filter
2455910.2114  0.0003  -0.0134   72311  This paper                      Kepler                ccd, no filter
2455910.7783  0.0003  -0.0133   72312  This paper                      Kepler                ccd, no filter
2455911.3452  0.0003  -0.0133   72313  This paper                      Kepler                ccd, no filter
2455911.9092  0.0003  -0.0162   72314  This paper                      Kepler                ccd, no filter
2455912.4785  0.0003  -0.0137   72315  This paper                      Kepler                ccd, no filter
2455913.0430  0.0003  -0.0160   72316  This paper                      Kepler                ccd, no filter
2455913.6123  0.0003  -0.0135   72317  This paper                      Kepler                ccd, no filter
2455914.1777  0.0003  -0.0149   72318  This paper                      Kepler                ccd, no filter
2455914.7476  0.0003  -0.0120   72319  This paper                      Kepler                ccd, no filter
2455915.3125  0.0003  -0.0138   72320  This paper                      Kepler                ccd, no filter
2455915.8813  0.0003  -0.0118   72321  This paper                      Kepler                ccd, no filter
2455916.4482  0.0003  -0.0118   72322  This paper                      Kepler                ccd, no filter
2455917.0166  0.0003  -0.0103   72323  This paper                      Kepler                ccd, no filter
2455917.5820  0.0003  -0.0117   72324  This paper                      Kepler                ccd, no filter
2455918.1509  0.0003  -0.0096   72325  This paper                      Kepler                ccd, no filter
2455918.7197  0.0003  -0.0076   72326  This paper                      Kepler                ccd, no filter
2455919.2847  0.0003  -0.0095   72327  This paper                      Kepler                ccd, no filter
2455919.8569  0.0003  -0.0041   72328  This paper                      Kepler                ccd, no filter
2455920.4209  0.0003  -0.0070   72329  This paper                      Kepler                ccd, no filter
2455920.9937  0.0003  -0.0011   72330  This paper                      Kepler                ccd, no filter
2455921.5562  0.0003  -0.0054   72331  This paper                      Kepler                ccd, no filter
2455922.1274  0.0003  -0.0009   72332  This paper                      Kepler                ccd, no filter
2455922.6899  0.0003  -0.0053   72333  This paper                      Kepler                ccd, no filter
2455923.2627  0.0003   0.0006   72334  This paper                      Kepler                ccd, no filter
2455923.8267  0.0003  -0.0022   72335  This paper                      Kepler                ccd, no filter
2455924.3945  0.0003  -0.0012   72336  This paper                      Kepler                ccd, no filter
2455924.9624  0.0003  -0.0002   72337  This paper                      Kepler                ccd, no filter
2455925.5317  0.0003   0.0023   72338  This paper                      Kepler                ccd, no filter
2455926.0952  0.0003  -0.0010   72339  This paper                      Kepler                ccd, no filter
2455926.6631  0.0003   0.0000   72340  This paper                      Kepler                ccd, no filter
2455927.2285  0.0003  -0.0014   72341  This paper                      Kepler                ccd, no filter
2455927.7954  0.0003  -0.0013   72342  This paper                      Kepler                ccd, no filter
2455928.3623  0.0003  -0.0013   72343  This paper                      Kepler                ccd, no filter
2455928.9302  0.0003  -0.0002   72344  This paper                      Kepler                ccd, no filter
2455929.4961  0.0003  -0.0011   72345  This paper                      Kepler                ccd, no filter
2455930.0625  0.0003  -0.0016   72346  This paper                      Kepler                ccd, no filter
2455930.6309  0.0003  -0.0001   72347  This paper                      Kepler                ccd, no filter
2455931.1987  0.0003   0.0010   72348  This paper                      Kepler                ccd, no filter
2455932.8979  0.0003  -0.0003   72351  This paper                      Kepler                ccd, no filter
2455933.4624  0.0003  -0.0027   72352  This paper                      Kepler                ccd, no filter
2455934.0298  0.0003  -0.0021   72353  This paper                      Kepler                ccd, no filter
2455934.5981  0.0003  -0.0006   72354  This paper                      Kepler                ccd, no filter
2455935.1616  0.0003  -0.0040   72355  This paper                      Kepler                ccd, no filter
2455935.7295  0.0003  -0.0029   72356  This paper                      Kepler                ccd, no filter
2455936.2939  0.0003  -0.0053   72357  This paper                      Kepler                ccd, no filter
2455936.8643  0.0003  -0.0018   72358  This paper                      Kepler                ccd, no filter
2455937.4253  0.0003  -0.0076   72359  This paper                      Kepler                ccd, no filter
2455937.9946  0.0003  -0.0051   72360  This paper                      Kepler                ccd, no filter
2455938.5591  0.0003  -0.0075   72361  This paper                      Kepler                ccd, no filter
2455939.1270  0.0003  -0.0065   72362  This paper                      Kepler                ccd, no filter
2455939.6914  0.0003  -0.0089   72363  This paper                      Kepler                ccd, no filter
2455940.2593  0.0003  -0.0078   72364  This paper                      Kepler                ccd, no filter
2455940.8252  0.0003  -0.0088   72365  This paper                      Kepler                ccd, no filter
2455941.3906  0.0003  -0.0102   72366  This paper                      Kepler                ccd, no filter
2455941.9565  0.0003  -0.0111   72367  This paper                      Kepler                ccd, no filter
2455942.5244  0.0003  -0.0100   72368  This paper                      Kepler                ccd, no filter
2455943.0913  0.0003  -0.0100   72369  This paper                      Kepler                ccd, no filter
2455943.6543  0.0003  -0.0138   72370  This paper                      Kepler                ccd, no filter
2455944.2246  0.0003  -0.0104   72371  This paper                      Kepler                ccd, no filter
2455944.7881  0.0003  -0.0137   72372  This paper                      Kepler                ccd, no filter
2455945.3550  0.0003  -0.0137   72373  This paper                      Kepler                ccd, no filter
2455945.9204  0.0003  -0.0151   72374  This paper                      Kepler                ccd, no filter
2455946.4868  0.0003  -0.0155   72375  This paper                      Kepler                ccd, no filter
2455947.0542  0.0003  -0.0149   72376  This paper                      Kepler                ccd, no filter
2455947.6216  0.0003  -0.0144   72377  This paper                      Kepler                ccd, no filter
2455948.1855  0.0003  -0.0173   72378  This paper                      Kepler                ccd, no filter
2455948.7539  0.0003  -0.0157   72379  This paper                      Kepler                ccd, no filter
2455949.3179  0.0003  -0.0186   72380  This paper                      Kepler                ccd, no filter
2455952.1523  0.0003  -0.0183   72385  This paper                      Kepler                ccd, no filter
2455952.7178  0.0003  -0.0197   72386  This paper                      Kepler                ccd, no filter
2455953.2891  0.0003  -0.0153   72387  This paper                      Kepler                ccd, no filter
2455953.8521  0.0003  -0.0191   72388  This paper                      Kepler                ccd, no filter
2455955.5596  0.0003  -0.0121   72391  This paper                      Kepler                ccd, no filter
2455956.1230  0.0003  -0.0155   72392  This paper                      Kepler                ccd, no filter
2455956.6943  0.0003  -0.0110   72393  This paper                      Kepler                ccd, no filter
2455957.2588  0.0003  -0.0134   72394  This paper                      Kepler                ccd, no filter
2455957.8320  0.0003  -0.0070   72395  This paper                      Kepler                ccd, no filter
2455958.3926  0.0003  -0.0133   72396  This paper                      Kepler                ccd, no filter
2455960.1016  0.0003  -0.0048   72399  This paper                      Kepler                ccd, no filter
2455960.6641  0.0003  -0.0091   72400  This paper                      Kepler                ccd, no filter
2455961.2388  0.0003  -0.0013   72401  This paper                      Kepler                ccd, no filter
2455961.8022  0.0003  -0.0046   72402  This paper                      Kepler                ccd, no filter
2455962.3701  0.0003  -0.0036   72403  This paper                      Kepler                ccd, no filter
2455962.9370  0.0003  -0.0035   72404  This paper                      Kepler                ccd, no filter
2455963.5068  0.0003  -0.0005   72405  This paper                      Kepler                ccd, no filter
2455964.0693  0.0003  -0.0049   72406  This paper                      Kepler                ccd, no filter
2455964.6426  0.0003   0.0015   72407  This paper                      Kepler                ccd, no filter
2455965.2051  0.0003  -0.0028   72408  This paper                      Kepler                ccd, no filter
2455965.7720  0.0003  -0.0027   72409  This paper                      Kepler                ccd, no filter
2455966.3379  0.0003  -0.0037   72410  This paper                      Kepler                ccd, no filter
2455966.9067  0.0003  -0.0017   72411  This paper                      Kepler                ccd, no filter
2455967.4712  0.0003  -0.0040   72412  This paper                      Kepler                ccd, no filter
2455968.0391  0.0003  -0.0030   72413  This paper                      Kepler                ccd, no filter
2455968.6060  0.0003  -0.0029   72414  This paper                      Kepler                ccd, no filter
2455969.1748  0.0003  -0.0009   72415  This paper                      Kepler                ccd, no filter
2455969.7383  0.0003  -0.0043   72416  This paper                      Kepler                ccd, no filter
2455970.3052  0.0003  -0.0042   72417  This paper                      Kepler                ccd, no filter
2455970.8730  0.0003  -0.0032   72418  This paper                      Kepler                ccd, no filter
2455971.4385  0.0003  -0.0046   72419  This paper                      Kepler                ccd, no filter
2455972.0054  0.0003  -0.0045   72420  This paper                      Kepler                ccd, no filter
2455972.5718  0.0003  -0.0050   72421  This paper                      Kepler                ccd, no filter
2455973.1401  0.0003  -0.0034   72422  This paper                      Kepler                ccd, no filter
2455973.7036  0.0003  -0.0068   72423  This paper                      Kepler                ccd, no filter
2455974.2720  0.0003  -0.0053   72424  This paper                      Kepler                ccd, no filter
2455974.8384  0.0003  -0.0057   72425  This paper                      Kepler                ccd, no filter
2455975.4028  0.0003  -0.0081   72426  This paper                      Kepler                ccd, no filter
2455975.9707  0.0003  -0.0071   72427  This paper                      Kepler                ccd, no filter
2455976.5386  0.0003  -0.0060   72428  This paper                      Kepler                ccd, no filter
2455977.1030  0.0003  -0.0084   72429  This paper                      Kepler                ccd, no filter
2455977.6714  0.0003  -0.0069   72430  This paper                      Kepler                ccd, no filter
2455978.2358  0.0003  -0.0093   72431  This paper                      Kepler                ccd, no filter
2455978.8047  0.0003  -0.0073   72432  This paper                      Kepler                ccd, no filter
2455979.3701  0.0003  -0.0087   72433  This paper                      Kepler                ccd, no filter
2455979.9351  0.0003  -0.0106   72434  This paper                      Kepler                ccd, no filter
2455980.4971  0.0003  -0.0154   72435  This paper                      Kepler                ccd, no filter
2455981.0664  0.0003  -0.0129   72436  This paper                      Kepler                ccd, no filter
2455981.6313  0.0003  -0.0148   72437  This paper                      Kepler                ccd, no filter
2455982.1978  0.0003  -0.0152   72438  This paper                      Kepler                ccd, no filter
2455982.7622  0.0003  -0.0176   72439  This paper                      Kepler                ccd, no filter
2455983.3315  0.0003  -0.0151   72440  This paper                      Kepler                ccd, no filter
2455983.8931  0.0003  -0.0204   72441  This paper                      Kepler                ccd, no filter
2455984.4634  0.0003  -0.0169   72442  This paper                      Kepler                ccd, no filter
2455985.0269  0.0003  -0.0203   72443  This paper                      Kepler                ccd, no filter
2455985.5942  0.0003  -0.0197   72444  This paper                      Kepler                ccd, no filter
2455986.1606  0.0003  -0.0202   72445  This paper                      Kepler                ccd, no filter
2455986.7300  0.0003  -0.0177   72446  This paper                      Kepler                ccd, no filter
2455988.4277  0.0003  -0.0204   72449  This paper                      Kepler                ccd, no filter
2455988.9937  0.0003  -0.0213   72450  This paper                      Kepler                ccd, no filter
2455989.5605  0.0003  -0.0213   72451  This paper                      Kepler                ccd, no filter
2455990.1299  0.0003  -0.0188   72452  This paper                      Kepler                ccd, no filter
2455990.6938  0.0003  -0.0216   72453  This paper                      Kepler                ccd, no filter
2455991.2617  0.0003  -0.0206   72454  This paper                      Kepler                ccd, no filter
2455991.8296  0.0003  -0.0196   72455  This paper                      Kepler                ccd, no filter
2455992.3999  0.0003  -0.0161   72456  This paper                      Kepler                ccd, no filter
2455992.9658  0.0003  -0.0170   72457  This paper                      Kepler                ccd, no filter
2455993.5317  0.0003  -0.0179   72458  This paper                      Kepler                ccd, no filter
2455998.0713  0.0003  -0.0131   72466  This paper                      Kepler                ccd, no filter
2455998.6420  0.0030  -0.0092   72467  J.F. Le Borgne, 2012, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2455998.6440  0.0003  -0.0071   72467  This paper                      Kepler                ccd, no filter
2455998.6440  0.0020  -0.0072   72467  J.F. Le Borgne, 2012, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2455999.2061  0.0003  -0.0120   72468  This paper                      Kepler                ccd, no filter
2455999.7773  0.0003  -0.0075   72469  This paper                      Kepler                ccd, no filter
2456000.3403  0.0003  -0.0114   72470  This paper                      Kepler                ccd, no filter
2456000.9106  0.0003  -0.0079   72471  This paper                      Kepler                ccd, no filter
2456001.4775  0.0003  -0.0078   72472  This paper                      Kepler                ccd, no filter
2456002.0469  0.0003  -0.0053   72473  This paper                      Kepler                ccd, no filter
2456002.6100  0.0030  -0.0090   72474  J.F. Le Borgne, 2012, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2456002.6113  0.0003  -0.0077   72474  This paper                      Kepler                ccd, no filter
2456003.1782  0.0003  -0.0076   72475  This paper                      Kepler                ccd, no filter
2456003.7471  0.0003  -0.0056   72476  This paper                      Kepler                ccd, no filter
2456004.3140  0.0003  -0.0056   72477  This paper                      Kepler                ccd, no filter
2456004.8818  0.0003  -0.0045   72478  This paper                      Kepler                ccd, no filter
2456005.4507  0.0003  -0.0025   72479  This paper                      Kepler                ccd, no filter
2456006.0142  0.0003  -0.0059   72480  This paper                      Kepler                ccd, no filter
2456006.5830  0.0003  -0.0039   72481  This paper                      Kepler                ccd, no filter
2456007.1470  0.0003  -0.0067   72482  This paper                      Kepler                ccd, no filter
2456007.7168  0.0003  -0.0038   72483  This paper                      Kepler                ccd, no filter
2456008.2827  0.0003  -0.0047   72484  This paper                      Kepler                ccd, no filter
2456008.8481  0.0003  -0.0061   72485  This paper                      Kepler                ccd, no filter
2456009.4136  0.0003  -0.0075   72486  This paper                      Kepler                ccd, no filter
2456009.9805  0.0003  -0.0074   72487  This paper                      Kepler                ccd, no filter
2456010.5408  0.0015  -0.0139   72488  J.F. Le Borgne, 2012, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2456010.5450  0.0030  -0.0097   72488  J.F. Le Borgne, 2012, pr. com.  F. Kugel, J. Caron    ccd         VTT-4 Banon                       
2456010.5464  0.0003  -0.0083   72488  This paper                      Kepler                ccd, no filter
2456011.1152  0.0003  -0.0063   72489  This paper                      Kepler                ccd, no filter
2456011.6759  0.0016  -0.0125   72490  J.F. Le Borgne, 2012, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2456011.6792  0.0003  -0.0092   72490  This paper                      Kepler                ccd, no filter
2456012.2471  0.0003  -0.0082   72491  This paper                      Kepler                ccd, no filter
2456012.8110  0.0003  -0.0110   72492  This paper                      Kepler                ccd, no filter
2456013.3794  0.0003  -0.0095   72493  This paper                      Kepler                ccd, no filter
2456013.9424  0.0003  -0.0134   72494  This paper                      Kepler                ccd, no filter
2456014.5041  0.0015  -0.0185   72495  J.F. Le Borgne, 2012, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2456014.5103  0.0003  -0.0123   72495  This paper                      Kepler                ccd, no filter
2456015.6430  0.0030  -0.0133   72497  J.F. Le Borgne, 2012, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2456015.6452  0.0016  -0.0111   72497  J.F. Le Borgne, 2012, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2456016.2075  0.0003  -0.0156   72498  This paper                      Kepler                ccd, no filter
2456016.7744  0.0003  -0.0155   72499  This paper                      Kepler                ccd, no filter
2456017.3398  0.0003  -0.0169   72500  This paper                      Kepler                ccd, no filter
2456017.9067  0.0003  -0.0169   72501  This paper                      Kepler                ccd, no filter
2456018.4720  0.0030  -0.0184   72502  J.F. Le Borgne, 2012, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2456018.4736  0.0003  -0.0168   72502  This paper                      Kepler                ccd, no filter
2456018.4740  0.0040  -0.0164   72502  J.F. Le Borgne, 2012, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2456019.0376  0.0003  -0.0197   72503  This paper                      Kepler                ccd, no filter
2456019.6050  0.0003  -0.0191   72504  This paper                      Kepler                ccd, no filter
2456020.1704  0.0003  -0.0205   72505  This paper                      Kepler                ccd, no filter
2456020.7397  0.0003  -0.0180   72506  This paper                      Kepler                ccd, no filter
2456021.3032  0.0003  -0.0214   72507  This paper                      Kepler                ccd, no filter
2456021.8711  0.0003  -0.0204   72508  This paper                      Kepler                ccd, no filter
2456022.4365  0.0003  -0.0218   72509  This paper                      Kepler                ccd, no filter
2456023.0054  0.0003  -0.0197   72510  This paper                      Kepler                ccd, no filter
2456023.5688  0.0003  -0.0231   72511  This paper                      Kepler                ccd, no filter
2456024.1382  0.0003  -0.0206   72512  This paper                      Kepler                ccd, no filter
2456024.7026  0.0003  -0.0230   72513  This paper                      Kepler                ccd, no filter
2456025.2715  0.0003  -0.0210   72514  This paper                      Kepler                ccd, no filter
2456025.8340  0.0003  -0.0253   72515  This paper                      Kepler                ccd, no filter
2456026.4053  0.0003  -0.0209   72516  This paper                      Kepler                ccd, no filter
2456026.9697  0.0003  -0.0232   72517  This paper                      Kepler                ccd, no filter
2456027.5360  0.0030  -0.0238   72518  J.F. Le Borgne, 2012, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2456027.5370  0.0020  -0.0228   72518  J.F. Le Borgne, 2012, pr. com.  F. Kugel, J. Caron    ccd         VTT-4 Banon                       
2456027.5386  0.0003  -0.0212   72518  This paper                      Kepler                ccd, no filter
2456028.1055  0.0003  -0.0212   72519  This paper                      Kepler                ccd, no filter
2456028.6724  0.0003  -0.0211   72520  This paper                      Kepler                ccd, no filter
2456029.2393  0.0003  -0.0210   72521  This paper                      Kepler                ccd, no filter
2456029.8071  0.0003  -0.0200   72522  This paper                      Kepler                ccd, no filter
2456030.3730  0.0003  -0.0209   72523  This paper                      Kepler                ccd, no filter
2456030.9395  0.0003  -0.0214   72524  This paper                      Kepler                ccd, no filter
2456031.5073  0.0003  -0.0203   72525  This paper                      Kepler                ccd, no filter
2456032.0742  0.0003  -0.0203   72526  This paper                      Kepler                ccd, no filter
2456032.6416  0.0003  -0.0197   72527  This paper                      Kepler                ccd, no filter
2456033.2114  0.0003  -0.0167   72528  This paper                      Kepler                ccd, no filter
2456033.7759  0.0003  -0.0191   72529  This paper                      Kepler                ccd, no filter
2456034.3457  0.0003  -0.0161   72530  This paper                      Kepler                ccd, no filter
2456034.9097  0.0003  -0.0190   72531  This paper                      Kepler                ccd, no filter
2456035.4795  0.0003  -0.0160   72532  This paper                      Kepler                ccd, no filter
2456036.0444  0.0003  -0.0179   72533  This paper                      Kepler                ccd, no filter
2456036.6162  0.0003  -0.0130   72534  This paper                      Kepler                ccd, no filter
2456037.1797  0.0003  -0.0163   72535  This paper                      Kepler                ccd, no filter
2456037.7500  0.0003  -0.0128   72536  This paper                      Kepler                ccd, no filter
2456038.3154  0.0003  -0.0142   72537  This paper                      Kepler                ccd, no filter
2456038.8848  0.0003  -0.0117   72538  This paper                      Kepler                ccd, no filter
2456039.4492  0.0003  -0.0141   72539  This paper                      Kepler                ccd, no filter
2456040.0200  0.0003  -0.0102   72540  This paper                      Kepler                ccd, no filter
2456040.5864  0.0003  -0.0106   72541  This paper                      Kepler                ccd, no filter
2456041.1543  0.0003  -0.0096   72542  This paper                      Kepler                ccd, no filter
2456041.7222  0.0003  -0.0085   72543  This paper                      Kepler                ccd, no filter
2456042.2876  0.0003  -0.0099   72544  This paper                      Kepler                ccd, no filter
2456042.8555  0.0003  -0.0089   72545  This paper                      Kepler                ccd, no filter
2456043.4224  0.0003  -0.0088   72546  This paper                      Kepler                ccd, no filter
2456043.9907  0.0003  -0.0073   72547  This paper                      Kepler                ccd, no filter
2456044.5562  0.0003  -0.0087   72548  This paper                      Kepler                ccd, no filter
2456045.1245  0.0003  -0.0072   72549  This paper                      Kepler                ccd, no filter
2456045.6899  0.0003  -0.0086   72550  This paper                      Kepler                ccd, no filter
2456046.2568  0.0003  -0.0085   72551  This paper                      Kepler                ccd, no filter
2456046.8223  0.0003  -0.0099   72552  This paper                      Kepler                ccd, no filter
2456047.3911  0.0003  -0.0079   72553  This paper                      Kepler                ccd, no filter
2456047.9556  0.0003  -0.0103   72554  This paper                      Kepler                ccd, no filter
2456048.5260  0.0030  -0.0067   72555  J.F. Le Borgne, 2012, pr. com.  F. Kugel, J. Caron    ccd         VTT-4 Banon                       
2456049.0894  0.0003  -0.0102   72556  This paper                      Kepler                ccd, no filter
2456049.6548  0.0003  -0.0116   72557  This paper                      Kepler                ccd, no filter
2456050.2212  0.0003  -0.0120   72558  This paper                      Kepler                ccd, no filter
2456050.7876  0.0003  -0.0125   72559  This paper                      Kepler                ccd, no filter
2456051.3545  0.0003  -0.0124   72560  This paper                      Kepler                ccd, no filter
2456051.9199  0.0003  -0.0138   72561  This paper                      Kepler                ccd, no filter
2456052.4863  0.0003  -0.0142   72562  This paper                      Kepler                ccd, no filter
2456053.0513  0.0003  -0.0161   72563  This paper                      Kepler                ccd, no filter
2456053.6191  0.0003  -0.0151   72564  This paper                      Kepler                ccd, no filter
2456054.1836  0.0003  -0.0175   72565  This paper                      Kepler                ccd, no filter
2456054.7515  0.0003  -0.0164   72566  This paper                      Kepler                ccd, no filter
2456055.3164  0.0003  -0.0183   72567  This paper                      Kepler                ccd, no filter
2456055.8828  0.0003  -0.0188   72568  This paper                      Kepler                ccd, no filter
2456056.4478  0.0003  -0.0207   72569  This paper                      Kepler                ccd, no filter
2456056.4500  0.0030  -0.0184   72569  J.F. Le Borgne, 2012, pr. com.  F. Kugel, J. Caron    ccd         VTT-4 Banon                       
2456057.0166  0.0003  -0.0187   72570  This paper                      Kepler                ccd, no filter
2456057.5796  0.0003  -0.0225   72571  This paper                      Kepler                ccd, no filter
2456057.5800  0.0020  -0.0221   72571  J.F. Le Borgne, 2012, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2456058.1479  0.0003  -0.0210   72572  This paper                      Kepler                ccd, no filter
2456058.7134  0.0003  -0.0224   72573  This paper                      Kepler                ccd, no filter
2456059.2798  0.0003  -0.0228   72574  This paper                      Kepler                ccd, no filter
2456059.8457  0.0003  -0.0237   72575  This paper                      Kepler                ccd, no filter
2456060.4131  0.0003  -0.0232   72576  This paper                      Kepler                ccd, no filter
2456060.4350  0.0080  -0.0013   72576  Vandenbroere, Ferrand, 2013     M. Dumont             vis                                           
2456060.9795  0.0003  -0.0236   72577  This paper                      Kepler                ccd, no filter
2456061.5420  0.0003  -0.0279   72578  This paper                      Kepler                ccd, no filter
2456061.5428  0.0014  -0.0271   72578  J.F. Le Borgne, 2012, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2456062.1108  0.0003  -0.0259   72579  This paper                      Kepler                ccd, no filter
2456062.678   0.002   -0.0256   72580  This paper                      H. Smith et al.       ccd, V filter, MSU campus
2456062.6787  0.0003  -0.0249   72580  This paper                      Kepler                ccd, no filter
2456063.2441  0.0003  -0.0263   72581  This paper                      Kepler                ccd, no filter
2456063.8101  0.0003  -0.0272   72582  This paper                      Kepler                ccd, no filter
2456064.3770  0.0020  -0.0271   72583  J.F. Le Borgne, 2012, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2456064.3779  0.0012  -0.0262   72583  J.F. Le Borgne, 2012, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2456064.3789  0.0003  -0.0252   72583  This paper                      Kepler                ccd, no filter
2456064.9434  0.0003  -0.0276   72584  This paper                      Kepler                ccd, no filter
2456065.5103  0.0003  -0.0275   72585  This paper                      Kepler                ccd, no filter
2456066.0771  0.0003  -0.0275   72586  This paper                      Kepler                ccd, no filter
2456066.6440  0.0003  -0.0274   72587  This paper                      Kepler                ccd, no filter
2456067.2109  0.0003  -0.0274   72588  This paper                      Kepler                ccd, no filter
2456067.7773  0.0003  -0.0278   72589  This paper                      Kepler                ccd, no filter
2456068.3467  0.0003  -0.0253   72590  This paper                      Kepler                ccd, no filter
2456068.9102  0.0003  -0.0286   72591  This paper                      Kepler                ccd, no filter
2456069.4790  0.0003  -0.0266   72592  This paper                      Kepler                ccd, no filter
2456070.0449  0.0003  -0.0276   72593  This paper                      Kepler                ccd, no filter
2456070.6147  0.0003  -0.0246   72594  This paper                      Kepler                ccd, no filter
2456071.1787  0.0003  -0.0274   72595  This paper                      Kepler                ccd, no filter
2456071.7495  0.0003  -0.0235   72596  This paper                      Kepler                ccd, no filter
2456072.3145  0.0003  -0.0254   72597  This paper                      Kepler                ccd, no filter
2456072.8843  0.0003  -0.0224   72598  This paper                      Kepler                ccd, no filter
2456073.4480  0.0020  -0.0255   72599  J.F. Le Borgne, 2012, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2456073.4531  0.0003  -0.0204   72599  This paper                      Kepler                ccd, no filter
2456073.4680  0.0170  -0.0055   72599  Vandenbroere, Ferrand, 2013     M. Dumont             vis                                           
2456074.0181  0.0003  -0.0223   72600  This paper                      Kepler                ccd, no filter
2456074.5879  0.0003  -0.0193   72601  This paper                      Kepler                ccd, no filter
2456075.1538  0.0003  -0.0202   72602  This paper                      Kepler                ccd, no filter
2456075.7227  0.0003  -0.0182   72603  This paper                      Kepler                ccd, no filter
2456076.2876  0.0003  -0.0201   72604  This paper                      Kepler                ccd, no filter
2456076.8589  0.0003  -0.0156   72605  This paper                      Kepler                ccd, no filter
2456077.4243  0.0003  -0.0170   72606  This paper                      Kepler                ccd, no filter
2456077.4250  0.0030  -0.0163   72606  J.F. Le Borgne, 2012, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2456077.4420  0.0100   0.0007   72606  Vandenbroere, Ferrand, 2013     M. Dumont             vis                                           
2456079.1304  0.0003  -0.0115   72609  This paper                      Kepler                ccd, no filter
2456079.6958  0.0003  -0.0129   72610  This paper                      Kepler                ccd, no filter
2456080.2646  0.0003  -0.0109   72611  This paper                      Kepler                ccd, no filter
2456080.8320  0.0003  -0.0103   72612  This paper                      Kepler                ccd, no filter
2456081.3989  0.0003  -0.0103   72613  This paper                      Kepler                ccd, no filter
2456081.9634  0.0003  -0.0126   72614  This paper                      Kepler                ccd, no filter
2456082.5332  0.0003  -0.0097   72615  This paper                      Kepler                ccd, no filter
2456083.0981  0.0003  -0.0115   72616  This paper                      Kepler                ccd, no filter
2456083.6646  0.0003  -0.0120   72617  This paper                      Kepler                ccd, no filter
2456084.2314  0.0003  -0.0119   72618  This paper                      Kepler                ccd, no filter
2456084.7983  0.0003  -0.0119   72619  This paper                      Kepler                ccd, no filter
2456085.3633  0.0003  -0.0138   72620  This paper                      Kepler                ccd, no filter
2456085.9297  0.0003  -0.0142   72621  This paper                      Kepler                ccd, no filter
2456086.4971  0.0003  -0.0136   72622  This paper                      Kepler                ccd, no filter
2456087.0625  0.0003  -0.0150   72623  This paper                      Kepler                ccd, no filter
2456087.6299  0.0003  -0.0145   72624  This paper                      Kepler                ccd, no filter
2456088.1943  0.0003  -0.0169   72625  This paper                      Kepler                ccd, no filter
2456088.7622  0.0003  -0.0158   72626  This paper                      Kepler                ccd, no filter
2456089.3267  0.0003  -0.0182   72627  This paper                      Kepler                ccd, no filter
2456089.8945  0.0003  -0.0172   72628  This paper                      Kepler                ccd, no filter
2456090.4604  0.0003  -0.0181   72629  This paper                      Kepler                ccd, no filter
2456091.0273  0.0003  -0.0180   72630  This paper                      Kepler                ccd, no filter
2456091.5928  0.0003  -0.0195   72631  This paper                      Kepler                ccd, no filter
2456092.1602  0.0003  -0.0189   72632  This paper                      Kepler                ccd, no filter
2456092.7256  0.0003  -0.0203   72633  This paper                      Kepler                ccd, no filter
2456093.2920  0.0003  -0.0207   72634  This paper                      Kepler                ccd, no filter
2456093.8579  0.0003  -0.0217   72635  This paper                      Kepler                ccd, no filter
2456094.4230  0.0020  -0.0234   72636  J.F. Le Borgne, 2012, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2456094.4230  0.0020  -0.0234   72636  J.F. Le Borgne, 2012, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2456094.4230  0.0030  -0.0234   72636  J.F. Le Borgne, 2012, pr. com.  F. Kugel, J. Caron    ccd         VTT-4 Banon                       
2456094.4258  0.0003  -0.0206   72636  This paper                      Kepler                ccd, no filter
2456094.9912  0.0003  -0.0220   72637  This paper                      Kepler                ccd, no filter
2456095.5566  0.0003  -0.0234   72638  This paper                      Kepler                ccd, no filter
2456095.5570  0.0030  -0.0231   72638  J.F. Le Borgne, 2012, pr. com.  F. Kugel, J. Caron    ccd         VTT-4 Banon                       
2456096.1230  0.0003  -0.0239   72639  This paper                      Kepler                ccd, no filter
2456096.6895  0.0003  -0.0243   72640  This paper                      Kepler                ccd, no filter
2456097.2544  0.0003  -0.0262   72641  This paper                      Kepler                ccd, no filter
2456097.8208  0.0003  -0.0266   72642  This paper                      Kepler                ccd, no filter
2456098.3877  0.0003  -0.0266   72643  This paper                      Kepler                ccd, no filter
2456098.9536  0.0003  -0.0275   72644  This paper                      Kepler                ccd, no filter
2456099.5200  0.0003  -0.0279   72645  This paper                      Kepler                ccd, no filter
2456099.5200  0.0020  -0.0279   72645  J.F. Le Borgne, 2012, pr. com.  F. Kugel, J. Caron    ccd         VTT-4 Banon                       
2456100.0854  0.0003  -0.0293   72646  This paper                      Kepler                ccd, no filter
2456100.6523  0.0003  -0.0293   72647  This paper                      Kepler                ccd, no filter
2456101.2183  0.0003  -0.0302   72648  This paper                      Kepler                ccd, no filter
2456102.3501  0.0003  -0.0320   72650  This paper                      Kepler                ccd, no filter
2456102.9175  0.0003  -0.0315   72651  This paper                      Kepler                ccd, no filter
2456103.4829  0.0003  -0.0329   72652  This paper                      Kepler                ccd, no filter
2456103.4830  0.0020  -0.0328   72652  J.F. Le Borgne, 2012, pr. com.  E. Denoux             ccd         R filter                          
2456103.4830  0.0020  -0.0328   72652  J.F. Le Borgne, 2012, pr. com.  E. Denoux             ccd         V filter                          
2456103.4844  0.0016  -0.0314   72652  J.F. Le Borgne, 2012, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2456104.0513  0.0003  -0.0313   72653  This paper                      Kepler                ccd, no filter
2456104.6130  0.0012  -0.0364   72654  J.F. Le Borgne, 2012, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2456104.6177  0.0003  -0.0318   72654  This paper                      Kepler                ccd, no filter
2456105.1831  0.0003  -0.0332   72655  This paper                      Kepler                ccd, no filter
2456107.4520  0.0040  -0.0316   72659  J.F. Le Borgne, 2012, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2456107.4521  0.0003  -0.0315   72659  This paper                      Kepler                ccd, no filter
2456107.4550  0.0020  -0.0286   72659  J.F. Le Borgne, 2012, pr. com.  F. Kugel, J. Caron    ccd         VTT-4 Banon                       
2456108.0205  0.0003  -0.0300   72660  This paper                      Kepler                ccd, no filter
2456108.5889  0.0003  -0.0284   72661  This paper                      Kepler                ccd, no filter
2456109.1528  0.0003  -0.0313   72662  This paper                      Kepler                ccd, no filter
2456109.7239  0.0018  -0.0271   72663  J.F. Le Borgne, 2012, pr. com.  K. Menzies            ccd         B filter                          
2456109.7250  0.0020  -0.0260   72663  J.F. Le Borgne, 2012, pr. com.  K. Menzies            ccd         V filter                          
2456109.7250  0.0040  -0.0260   72663  J.F. Le Borgne, 2012, pr. com.  K. Menzies            ccd         R filter                          
2456109.7256  0.0003  -0.0254   72663  This paper                      Kepler                ccd, no filter
2456110.2891  0.0003  -0.0287   72664  This paper                      Kepler                ccd, no filter
2456110.8613  0.0003  -0.0233   72665  This paper                      Kepler                ccd, no filter
2456111.4230  0.0030  -0.0285   72666  J.F. Le Borgne, 2012, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2456111.4250  0.0040  -0.0265   72666  J.F. Le Borgne, 2012, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2456111.4263  0.0003  -0.0252   72666  This paper                      Kepler                ccd, no filter
2456111.9976  0.0003  -0.0207   72667  This paper                      Kepler                ccd, no filter
2456112.5601  0.0003  -0.0251   72668  This paper                      Kepler                ccd, no filter
2456112.5690  0.0040  -0.0161   72668  J.F. Le Borgne, 2012, pr. com.  F. Kugel, J. Caron    ccd         VTT-4 Banon                       
2456113.1343  0.0003  -0.0177   72669  This paper                      Kepler                ccd, no filter
2456113.6997  0.0003  -0.0191   72670  This paper                      Kepler                ccd, no filter
2456114.2690  0.0003  -0.0166   72671  This paper                      Kepler                ccd, no filter
2456114.8345  0.0003  -0.0180   72672  This paper                      Kepler                ccd, no filter
2456115.4020  0.0030  -0.0173   72673  J.F. Le Borgne, 2012, pr. com.  F. Kugel, J. Caron    ccd         VTT-4 Banon                       
2456115.4038  0.0003  -0.0155   72673  This paper                      Kepler                ccd, no filter
2456115.9692  0.0003  -0.0169   72674  This paper                      Kepler                ccd, no filter
2456116.5386  0.0003  -0.0144   72675  This paper                      Kepler                ccd, no filter
2456117.1030  0.0003  -0.0168   72676  This paper                      Kepler                ccd, no filter
2456117.6709  0.0003  -0.0158   72677  This paper                      Kepler                ccd, no filter
2456118.2363  0.0003  -0.0172   72678  This paper                      Kepler                ccd, no filter
2456118.8066  0.0003  -0.0137   72679  This paper                      Kepler                ccd, no filter
2456119.3680  0.0020  -0.0192   72680  J.F. Le Borgne, 2012, pr. com.  F. Kugel, J. Caron    ccd         VTT-4 Banon                       
2456119.3701  0.0003  -0.0171   72680  This paper                      Kepler                ccd, no filter
2456119.9390  0.0003  -0.0150   72681  This paper                      Kepler                ccd, no filter
2456120.5024  0.0003  -0.0184   72682  This paper                      Kepler                ccd, no filter
2456120.5030  0.0020  -0.0178   72682  J.F. Le Borgne, 2012, pr. com.  F. Kugel, J. Caron    ccd         VTT-4 Banon                       
2456121.0728  0.0003  -0.0149   72683  This paper                      Kepler                ccd, no filter
2456121.6362  0.0003  -0.0183   72684  This paper                      Kepler                ccd, no filter
2456122.2056  0.0003  -0.0158   72685  This paper                      Kepler                ccd, no filter
2456124.4650  0.017   -0.0237   72689  Ferrand, Vandenbroere, 2013     S. Ferrand            vis
2456124.4720  0.0020  -0.0167   72689  J.F. Le Borgne, 2012, pr. com.  F. Kugel, J. Caron    ccd         VTT-4 Banon                       
2456124.4750  0.0040  -0.0137   72689  J.F. Le Borgne, 2012, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2456125.6030  0.0030  -0.0194   72691  J.F. Le Borgne, 2012, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2456129.5684  0.0003  -0.0219   72698  This paper                      Kepler                ccd, no filter
2456130.1357  0.0003  -0.0213   72699  This paper                      Kepler                ccd, no filter
2456130.7002  0.0003  -0.0237   72700  This paper                      Kepler                ccd, no filter
2456131.2671  0.0003  -0.0236   72701  This paper                      Kepler                ccd, no filter
2456131.8340  0.0003  -0.0236   72702  This paper                      Kepler                ccd, no filter
2456132.3994  0.0003  -0.0250   72703  This paper                      Kepler                ccd, no filter
2456132.4000  0.0020  -0.0244   72703  J.F. Le Borgne, 2012, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2456132.4100  0.01    -0.0144   72703  Ferrand, Vandenbroere, 2013     S. Ferrand            vis
2456132.4130  0.0100  -0.0114   72703  Vandenbroere, Ferrand, 2013     M. Dumont             vis                                           
2456132.9663  0.0003  -0.0249   72704  This paper                      Kepler                ccd, no filter
2456133.5297  0.0012  -0.0284   72705  J.F. Le Borgne, 2012, pr. com.  E. Denoux             ccd         R filter                          
2456133.5307  0.0017  -0.0274   72705  J.F. Le Borgne, 2012, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2456133.5308  0.0015  -0.0273   72705  J.F. Le Borgne, 2012, pr. com.  E. Denoux             ccd         V filter                          
2456133.5317  0.0003  -0.0263   72705  This paper                      Kepler                ccd, no filter
2456133.5330  0.0020  -0.0251   72705  J.F. Le Borgne, 2012, pr. com.  F. Kugel, J. Caron    ccd         VTT-4 Banon                       
2456133.5400  0.006   -0.0181   72705  Ferrand, Vandenbroere, 2013     S. Ferrand            vis
2456134.0986  0.0003  -0.0263   72706  This paper                      Kepler                ccd, no filter
2456134.6646  0.0003  -0.0272   72707  This paper                      Kepler                ccd, no filter
2456135.2300  0.0003  -0.0286   72708  This paper                      Kepler                ccd, no filter
2456135.7969  0.0003  -0.0285   72709  This paper                      Kepler                ccd, no filter
2456136.3613  0.0003  -0.0309   72710  This paper                      Kepler                ccd, no filter
2456136.9292  0.0003  -0.0299   72711  This paper                      Kepler                ccd, no filter
2456137.4951  0.0003  -0.0308   72712  This paper                      Kepler                ccd, no filter
2456139.1938  0.0003  -0.0326   72715  This paper                      Kepler                ccd, no filter
2456139.7588  0.0003  -0.0345   72716  This paper                      Kepler                ccd, no filter
2456140.3257  0.0003  -0.0344   72717  This paper                      Kepler                ccd, no filter
2456140.3850  0.0170   0.0249   72717  Vandenbroere, Ferrand, 2013     M. Dumont             vis                                           
2456140.8926  0.0003  -0.0343   72718  This paper                      Kepler                ccd, no filter
2456141.4340  0.0020  -0.0598   72719  J.F. Le Borgne, 2012, pr. com.  F. Kugel, J. Caron    ccd         VTT-4 Banon                       
2456141.4560  0.0030  -0.0378   72719  J.F. Le Borgne, 2012, pr. com.  E. Denoux             ccd         V filter                          
2456141.4575  0.0003  -0.0362   72719  This paper                      Kepler                ccd, no filter
2456141.4580  0.0030  -0.0358   72719  J.F. Le Borgne, 2012, pr. com.  E. Denoux             ccd         R filter                          
2456141.4620  0.0030  -0.0318   72719  J.F. Le Borgne, 2012, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2456141.4630  0.0030  -0.0308   72719  J.F. Le Borgne, 2012, pr. com.  E. Denoux             ccd         B filter                          
2456142.0259  0.0003  -0.0347   72720  This paper                      Kepler                ccd, no filter
2456142.5913  0.0003  -0.0361   72721  This paper                      Kepler                ccd, no filter
2456143.1597  0.0003  -0.0346   72722  This paper                      Kepler                ccd, no filter
2456143.7261  0.0003  -0.0350   72723  This paper                      Kepler                ccd, no filter
2456144.2935  0.0003  -0.0345   72724  This paper                      Kepler                ccd, no filter
2456144.8584  0.0003  -0.0364   72725  This paper                      Kepler                ccd, no filter
2456145.4240  0.0030  -0.0376   72726  J.F. Le Borgne, 2012, pr. com.  F. Kugel, J. Caron    ccd         VTT-4 Banon                       
2456145.4277  0.0003  -0.0339   72726  This paper                      Kepler                ccd, no filter
2456145.9932  0.0003  -0.0353   72727  This paper                      Kepler                ccd, no filter
2456146.5620  0.0003  -0.0333   72728  This paper                      Kepler                ccd, no filter
2456146.5639  0.0015  -0.0314   72728  J.F. Le Borgne, 2012, pr. com.  F. Kugel, J. Caron    ccd         VTT-4 Banon                       
2456146.5650  0.0020  -0.0303   72728  J.F. Le Borgne, 2012, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2456146.5650  0.0030  -0.0303   72728  J.F. Le Borgne, 2012, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2456147.1289  0.0003  -0.0332   72729  This paper                      Kepler                ccd, no filter
2456147.6973  0.0003  -0.0317   72730  This paper                      Kepler                ccd, no filter
2456148.2627  0.0003  -0.0331   72731  This paper                      Kepler                ccd, no filter
2456148.8330  0.0003  -0.0296   72732  This paper                      Kepler                ccd, no filter
2456149.3984  0.0003  -0.0310   72733  This paper                      Kepler                ccd, no filter
2456149.4010  0.0020  -0.0285   72733  J.F. Le Borgne, 2012, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2456149.4350  0.0070   0.0055   72733  Vandenbroere, Ferrand, 2013     M. Dumont             vis                                           
2456149.9697  0.0003  -0.0266   72734  This paper                      Kepler                ccd, no filter
2456150.5322  0.0003  -0.0309   72735  This paper                      Kepler                ccd, no filter
2456150.5350  0.0050  -0.0281   72735  J.F. Le Borgne, 2012, pr. com.  E. Denoux             ccd         B filter                          
2456150.5360  0.0030  -0.0271   72735  J.F. Le Borgne, 2012, pr. com.  E. Denoux             ccd         R filter                          
2456150.5360  0.0030  -0.0271   72735  J.F. Le Borgne, 2012, pr. com.  E. Denoux             ccd         V filter                          
2456151.1030  0.0003  -0.0269   72736  This paper                      Kepler                ccd, no filter
2456151.6689  0.0003  -0.0279   72737  This paper                      Kepler                ccd, no filter
2456152.2393  0.0003  -0.0244   72738  This paper                      Kepler                ccd, no filter
2456152.8027  0.0003  -0.0277   72739  This paper                      Kepler                ccd, no filter
2456153.3730  0.0003  -0.0243   72740  This paper                      Kepler                ccd, no filter
2456153.3730  0.0014  -0.0243   72740  J.F. Le Borgne, 2012, pr. com.  F. Kugel, J. Caron    ccd         VTT-4 Banon                       
2456153.3740  0.0020  -0.0233   72740  J.F. Le Borgne, 2012, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2456153.9419  0.0003  -0.0222   72741  This paper                      Kepler                ccd, no filter
2456154.5073  0.0003  -0.0237   72742  This paper                      Kepler                ccd, no filter
2456154.5090  0.0020  -0.0220   72742  J.F. Le Borgne, 2012, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2456154.5090  0.0030  -0.0220   72742  J.F. Le Borgne, 2012, pr. com.  L. Corp               ccd         R filter                          
2456154.5100  0.0040  -0.0210   72742  J.F. Le Borgne, 2012, pr. com.  E. Denoux             ccd         R filter                          
2456154.5110  0.0050  -0.0200   72742  J.F. Le Borgne, 2012, pr. com.  E. Denoux             ccd         V filter                          
2456154.5120  0.0020  -0.0190   72742  J.F. Le Borgne, 2012, pr. com.  F. Kugel, J. Caron    ccd         VTT-4 Banon                       
2456155.0732  0.0003  -0.0246   72743  This paper                      Kepler                ccd, no filter
2456155.6431  0.0003  -0.0216   72744  This paper                      Kepler                ccd, no filter
2456156.2090  0.0003  -0.0225   72745  This paper                      Kepler                ccd, no filter
2456156.7730  0.0020  -0.0253   72746  J.F. Le Borgne, 2012, pr. com.  K. Menzies            ccd         B filter                          
2456156.7740  0.0020  -0.0243   72746  J.F. Le Borgne, 2012, pr. com.  K. Menzies            ccd         V filter                          
2456156.7756  0.0016  -0.0227   72746  J.F. Le Borgne, 2012, pr. com.  K. Menzies            ccd         R filter                          
2456156.7769  0.0003  -0.0215   72746  This paper                      Kepler                ccd, no filter
2456157.3438  0.0003  -0.0214   72747  This paper                      Kepler                ccd, no filter
2456157.3860  0.0080   0.0208   72747  Vandenbroere, Ferrand, 2013     M. Dumont             vis                                           
2456157.9116  0.0003  -0.0204   72748  This paper                      Kepler                ccd, no filter
2456158.4750  0.0120  -0.0238   72749  Vandenbroere, Ferrand, 2013     M. Dumont             vis                                           
2456158.4785  0.0003  -0.0203   72749  This paper                      Kepler                ccd, no filter
2456159.0459  0.0003  -0.0198   72750  This paper                      Kepler                ccd, no filter
2456159.6143  0.0003  -0.0182   72751  This paper                      Kepler                ccd, no filter
2456159.6210  0.0030  -0.0115   72751  J.F. Le Borgne, 2012, pr. com.  F. Kugel, J. Caron    ccd         VTT-4 Banon                       
2456160.1797  0.0003  -0.0196   72752  This paper                      Kepler                ccd, no filter
2456160.7466  0.0003  -0.0196   72753  This paper                      Kepler                ccd, no filter
2456161.3149  0.0003  -0.0181   72754  This paper                      Kepler                ccd, no filter
2456161.8804  0.0003  -0.0195   72755  This paper                      Kepler                ccd, no filter
2456162.4390  0.0019  -0.0277   72756  J.F. Le Borgne, 2012, pr. com.  F. Kugel, J. Caron    ccd         VTT-4 Banon                       
2456162.4458  0.0003  -0.0209   72756  This paper                      Kepler                ccd, no filter
2456163.0151  0.0003  -0.0184   72757  This paper                      Kepler                ccd, no filter
2456163.5801  0.0003  -0.0203   72758  This paper                      Kepler                ccd, no filter
2456164.1494  0.0003  -0.0178   72759  This paper                      Kepler                ccd, no filter
2456164.7139  0.0003  -0.0202   72760  This paper                      Kepler                ccd, no filter
2456165.2822  0.0003  -0.0186   72761  This paper                      Kepler                ccd, no filter
2456165.8491  0.0003  -0.0186   72762  This paper                      Kepler                ccd, no filter
2456166.4143  0.0015  -0.0202   72763  J.F. Le Borgne, 2012, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2456166.4146  0.0003  -0.0200   72763  This paper                      Kepler                ccd, no filter
2456166.9800  0.0003  -0.0214   72764  This paper                      Kepler                ccd, no filter
2456167.5469  0.0003  -0.0213   72765  This paper                      Kepler                ccd, no filter
2456168.1133  0.0003  -0.0218   72766  This paper                      Kepler                ccd, no filter
2456168.6792  0.0003  -0.0227   72767  This paper                      Kepler                ccd, no filter
2456169.2466  0.0003  -0.0221   72768  This paper                      Kepler                ccd, no filter
2456170.3755  0.0003  -0.0269   72770  This paper                      Kepler                ccd, no filter
2456170.9434  0.0003  -0.0259   72771  This paper                      Kepler                ccd, no filter
2456171.5060  0.0020  -0.0300   72772  J.F. Le Borgne, 2012, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2456171.5098  0.0003  -0.0263   72772  This paper                      Kepler                ccd, no filter
2456172.0767  0.0003  -0.0262   72773  This paper                      Kepler                ccd, no filter
2456172.6392  0.0003  -0.0306   72774  This paper                      Kepler                ccd, no filter
2456173.2080  0.0003  -0.0285   72775  This paper                      Kepler                ccd, no filter
2456173.7705  0.0003  -0.0329   72776  This paper                      Kepler                ccd, no filter
2456174.3394  0.0003  -0.0309   72777  This paper                      Kepler                ccd, no filter
2456174.9048  0.0003  -0.0323   72778  This paper                      Kepler                ccd, no filter
2456175.4697  0.0003  -0.0342   72779  This paper                      Kepler                ccd, no filter
2456175.4760  0.0060  -0.0279   72779  Vandenbroere, Ferrand, 2013     M. Dumont             vis                                           
2456175.4770  0.006   -0.0269   72779  Ferrand, Vandenbroere, 2013     S. Ferrand            vis
2456176.0361  0.0003  -0.0346   72780  This paper                      Kepler                ccd, no filter
2456176.6040  0.0003  -0.0336   72781  This paper                      Kepler                ccd, no filter
2456177.1680  0.0003  -0.0364   72782  This paper                      Kepler                ccd, no filter
2456177.7368  0.0003  -0.0344   72783  This paper                      Kepler                ccd, no filter
2456178.3022  0.0003  -0.0358   72784  This paper                      Kepler                ccd, no filter
2456178.3050  0.0030  -0.0331   72784  J.F. Le Borgne, 2012, pr. com.  F. Kugel, J. Caron    ccd         VTT-4.1 Banon                     
2456178.8677  0.0003  -0.0372   72785  This paper                      Kepler                ccd, no filter
2456179.4350  0.0030  -0.0367   72786  J.F. Le Borgne, 2012, pr. com.  F. Kugel, J. Caron    ccd         VTT-4.1 Banon                     
2456179.4355  0.0003  -0.0362   72786  This paper                      Kepler                ccd, no filter
2456179.4450  0.0080  -0.0267   72786  Vandenbroere, Ferrand, 2013     M. Dumont             vis                                           
2456180.0005  0.0003  -0.0381   72787  This paper                      Kepler                ccd, no filter
2456180.5671  0.0008  -0.0383   72788  J.F. Le Borgne, 2012, pr. com.  K. Menzies            ccd         B filter                          
2456180.5680  0.0030  -0.0374   72788  J.F. Le Borgne, 2012, pr. com.  K. Menzies            ccd         R filter                          
2456180.5684  0.0003  -0.0371   72788  This paper                      Kepler                ccd, no filter
2456180.5685  0.0010  -0.0369   72788  J.F. Le Borgne, 2012, pr. com.  K. Menzies            ccd         V filter                          
2456181.1343  0.0003  -0.0380   72789  This paper                      Kepler                ccd, no filter
2456181.7012  0.0003  -0.0379   72790  This paper                      Kepler                ccd, no filter
2456182.2676  0.0003  -0.0383   72791  This paper                      Kepler                ccd, no filter
2456182.8364  0.0003  -0.0363   72792  This paper                      Kepler                ccd, no filter
2456183.4019  0.0003  -0.0377   72793  This paper                      Kepler                ccd, no filter
2456183.9702  0.0003  -0.0362   72794  This paper                      Kepler                ccd, no filter
2456184.5340  0.0040  -0.0393   72795  J.F. Le Borgne, 2012, pr. com.  F. Kugel, J. Caron    ccd         VTT-4.1 Banon                     
2456184.5356  0.0003  -0.0376   72795  This paper                      Kepler                ccd, no filter
2456185.1040  0.0003  -0.0361   72796  This paper                      Kepler                ccd, no filter
2456185.6431  0.0018  -0.0638   72797  Samolyk, 2013                   G. Samolyk            ccd         V filter                          
2456185.6685  0.0003  -0.0385   72797  This paper                      Kepler                ccd, no filter
2456185.672   0.001   -0.0349   72797  This paper                      H. Smith et al.       ccd, V filter, MSU campus
2456186.2388  0.0003  -0.0350   72798  This paper                      Kepler                ccd, no filter
2456186.8037  0.0003  -0.0369   72799  This paper                      Kepler                ccd, no filter
2456187.3680  0.0060  -0.0394   72800  J.F. Le Borgne, 2012, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2456187.3730  0.0003  -0.0344   72800  This paper                      Kepler                ccd, no filter
2456187.9390  0.0003  -0.0353   72801  This paper                      Kepler                ccd, no filter
2456188.5060  0.0030  -0.0351   72802  J.F. Le Borgne, 2012, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2456188.5068  0.0003  -0.0343   72802  This paper                      Kepler                ccd, no filter
2456189.0737  0.0003  -0.0342   72803  This paper                      Kepler                ccd, no filter
2456189.6426  0.0003  -0.0322   72804  This paper                      Kepler                ccd, no filter
2456190.2080  0.0003  -0.0336   72805  This paper                      Kepler                ccd, no filter
2456190.7769  0.0003  -0.0316   72806  This paper                      Kepler                ccd, no filter
2456191.3420  0.0040  -0.0333   72807  J.F. Le Borgne, 2012, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2456191.3442  0.0003  -0.0311   72807  This paper                      Kepler                ccd, no filter
2456191.9121  0.0003  -0.0300   72808  This paper                      Kepler                ccd, no filter
2456192.4780  0.0003  -0.0309   72809  This paper                      Kepler                ccd, no filter
2456193.0488  0.0003  -0.0270   72810  This paper                      Kepler                ccd, no filter
2456193.6080  0.0030  -0.0346   72811  J.F. Le Borgne, 2012, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2456193.6123  0.0003  -0.0303   72811  This paper                      Kepler                ccd, no filter
2456194.1831  0.0003  -0.0264   72812  This paper                      Kepler                ccd, no filter
2456194.7490  0.0003  -0.0273   72813  This paper                      Kepler                ccd, no filter
2456195.3180  0.0040  -0.0251   72814  J.F. Le Borgne, 2012, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2456195.3184  0.0003  -0.0248   72814  This paper                      Kepler                ccd, no filter
2456195.8838  0.0003  -0.0262   72815  This paper                      Kepler                ccd, no filter
2456196.4541  0.0003  -0.0227   72816  This paper                      Kepler                ccd, no filter
2456197.0200  0.0003  -0.0236   72817  This paper                      Kepler                ccd, no filter
2456197.5830  0.0040  -0.0275   72818  J.F. Le Borgne, 2012, pr. com.  F. Kugel, J. Caron    ccd         VTT-4.1 Banon                     
2456197.5874  0.0003  -0.0231   72818  This paper                      Kepler                ccd, no filter
2456198.1543  0.0003  -0.0230   72819  This paper                      Kepler                ccd, no filter
2456198.7236  0.0003  -0.0205   72820  This paper                      Kepler                ccd, no filter
2456199.2891  0.0003  -0.0219   72821  This paper                      Kepler                ccd, no filter
2456199.8564  0.0003  -0.0214   72822  This paper                      Kepler                ccd, no filter
2456200.4238  0.0003  -0.0208   72823  This paper                      Kepler                ccd, no filter
2456200.9883  0.0003  -0.0232   72824  This paper                      Kepler                ccd, no filter
2456201.5571  0.0003  -0.0212   72825  This paper                      Kepler                ccd, no filter
2456202.1230  0.0003  -0.0221   72826  This paper                      Kepler                ccd, no filter
2456202.6899  0.0003  -0.0221   72827  This paper                      Kepler                ccd, no filter
2456203.2554  0.0003  -0.0235   72828  This paper                      Kepler                ccd, no filter
2456203.8223  0.0003  -0.0234   72829  This paper                      Kepler                ccd, no filter
2456204.3870  0.0030  -0.0255   72830  J.F. Le Borgne, 2012, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2456205.5180  0.0030  -0.0282   72832  J.F. Le Borgne, 2012, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2456205.5190  0.0020  -0.0272   72832  J.F. Le Borgne, 2012, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2456206.6504  0.0003  -0.0295   72834  This paper                      Kepler                ccd, no filter
2456207.2173  0.0003  -0.0294   72835  This paper                      Kepler                ccd, no filter
2456207.7832  0.0003  -0.0303   72836  This paper                      Kepler                ccd, no filter
2456208.3486  0.0003  -0.0317   72837  This paper                      Kepler                ccd, no filter
2456208.9150  0.0003  -0.0322   72838  This paper                      Kepler                ccd, no filter
2456209.4810  0.0003  -0.0331   72839  This paper                      Kepler                ccd, no filter
2456210.0449  0.0003  -0.0359   72840  This paper                      Kepler                ccd, no filter
2456210.6128  0.0003  -0.0349   72841  This paper                      Kepler                ccd, no filter
2456211.1792  0.0003  -0.0353   72842  This paper                      Kepler                ccd, no filter
2456211.7456  0.0003  -0.0358   72843  This paper                      Kepler                ccd, no filter
2456212.3125  0.0003  -0.0357   72844  This paper                      Kepler                ccd, no filter
2456212.8794  0.0003  -0.0357   72845  This paper                      Kepler                ccd, no filter
2456213.4478  0.0003  -0.0341   72846  This paper                      Kepler                ccd, no filter
2456213.5010  0.0060   0.0191   72846  Vandenbroere, Ferrand, 2013     M. Dumont             vis                                           
2456214.0098  0.0003  -0.0390   72847  This paper                      Kepler                ccd, no filter
2456214.5786  0.0003  -0.0369   72848  This paper                      Kepler                ccd, no filter
2456215.1431  0.0003  -0.0393   72849  This paper                      Kepler                ccd, no filter
2456215.7100  0.0003  -0.0393   72850  This paper                      Kepler                ccd, no filter
2456216.2760  0.0020  -0.0401   72851  J.F. Le Borgne, 2012, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2456216.2760  0.0030  -0.0401   72851  J.F. Le Borgne, 2012, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2456216.2769  0.0003  -0.0392   72851  This paper                      Kepler                ccd, no filter
2456216.8428  0.0003  -0.0401   72852  This paper                      Kepler                ccd, no filter
2456217.4097  0.0003  -0.0401   72853  This paper                      Kepler                ccd, no filter
2456217.9771  0.0003  -0.0395   72854  This paper                      Kepler                ccd, no filter
2456218.5439  0.0003  -0.0395   72855  This paper                      Kepler                ccd, no filter
2456219.1094  0.0003  -0.0409   72856  This paper                      Kepler                ccd, no filter
2456219.6763  0.0003  -0.0408   72857  This paper                      Kepler                ccd, no filter
2456220.2393  0.0003  -0.0447   72858  This paper                      Kepler                ccd, no filter
2456220.8110  0.0003  -0.0397   72859  This paper                      Kepler                ccd, no filter
2456221.3770  0.0003  -0.0406   72860  This paper                      Kepler                ccd, no filter
2456221.9434  0.0003  -0.0411   72861  This paper                      Kepler                ccd, no filter
2456222.5093  0.0003  -0.0420   72862  This paper                      Kepler                ccd, no filter
2456223.0781  0.0003  -0.0400   72863  This paper                      Kepler                ccd, no filter
2456223.6431  0.0003  -0.0419   72864  This paper                      Kepler                ccd, no filter
2456224.2134  0.0003  -0.0384   72865  This paper                      Kepler                ccd, no filter
2456224.7764  0.0003  -0.0422   72866  This paper                      Kepler                ccd, no filter
2456225.3452  0.0003  -0.0402   72867  This paper                      Kepler                ccd, no filter
2456225.3470  0.0020  -0.0384   72867  J.F. Le Borgne, 2012, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2456225.9121  0.0003  -0.0402   72868  This paper                      Kepler                ccd, no filter
2456226.4805  0.0003  -0.0386   72869  This paper                      Kepler                ccd, no filter
2456227.0474  0.0003  -0.0386   72870  This paper                      Kepler                ccd, no filter
2456227.6147  0.0003  -0.0380   72871  This paper                      Kepler                ccd, no filter
2456228.1792  0.0003  -0.0404   72872  This paper                      Kepler                ccd, no filter
2456228.7524  0.0003  -0.0340   72873  This paper                      Kepler                ccd, no filter
2456229.3179  0.0003  -0.0354   72874  This paper                      Kepler                ccd, no filter
2456229.3190  0.0030  -0.0343   72874  J.F. Le Borgne, 2012, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2456229.8887  0.0003  -0.0314   72875  This paper                      Kepler                ccd, no filter
2456230.4580  0.0003  -0.0289   72876  This paper                      Kepler                ccd, no filter
2456230.4580  0.0030  -0.0290   72876  J.F. Le Borgne, 2012, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2456231.0200  0.0003  -0.0338   72877  This paper                      Kepler                ccd, no filter
2456231.5879  0.0003  -0.0327   72878  This paper                      Kepler                ccd, no filter
2456232.1567  0.0003  -0.0307   72879  This paper                      Kepler                ccd, no filter
2456232.7236  0.0003  -0.0307   72880  This paper                      Kepler                ccd, no filter
2456233.2930  0.0003  -0.0282   72881  This paper                      Kepler                ccd, no filter
2456233.8643  0.0003  -0.0237   72882  This paper                      Kepler                ccd, no filter
2456234.4277  0.0003  -0.0271   72883  This paper                      Kepler                ccd, no filter
2456234.9951  0.0003  -0.0265   72884  This paper                      Kepler                ccd, no filter
2456235.5635  0.0003  -0.0250   72885  This paper                      Kepler                ccd, no filter
2456236.1274  0.0003  -0.0279   72886  This paper                      Kepler                ccd, no filter
2456236.6968  0.0003  -0.0254   72887  This paper                      Kepler                ccd, no filter
2456237.2632  0.0003  -0.0258   72888  This paper                      Kepler                ccd, no filter
2456238.3975  0.0003  -0.0252   72890  This paper                      Kepler                ccd, no filter
2456238.9639  0.0003  -0.0256   72891  This paper                      Kepler                ccd, no filter
2456239.5308  0.0003  -0.0256   72892  This paper                      Kepler                ccd, no filter
2456240.0942  0.0003  -0.0289   72893  This paper                      Kepler                ccd, no filter
2456240.6646  0.0003  -0.0254   72894  This paper                      Kepler                ccd, no filter
2456241.2290  0.0003  -0.0278   72895  This paper                      Kepler                ccd, no filter
2456241.7959  0.0003  -0.0278   72896  This paper                      Kepler                ccd, no filter
2456242.3643  0.0003  -0.0262   72897  This paper                      Kepler                ccd, no filter
2456242.9287  0.0003  -0.0286   72898  This paper                      Kepler                ccd, no filter
2456243.4930  0.0020  -0.0312   72899  J.F. Le Borgne, 2012, pr. com.  K. Menzies            ccd         V filter                          
2456243.4937  0.0003  -0.0305   72899  This paper                      Kepler                ccd, no filter
2456243.4940  0.0020  -0.0302   72899  J.F. Le Borgne, 2012, pr. com.  K. Menzies            ccd         B filter                          
2456244.0620  0.0003  -0.0290   72900  This paper                      Kepler                ccd, no filter
2456244.6274  0.0003  -0.0304   72901  This paper                      Kepler                ccd, no filter
2456245.1929  0.0003  -0.0318   72902  This paper                      Kepler                ccd, no filter
2456245.7603  0.0003  -0.0313   72903  This paper                      Kepler                ccd, no filter
2456246.3240  0.0020  -0.0343   72904  J.F. Le Borgne, 2012, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2456251.9873  0.0003  -0.0394   72914  This paper                      Kepler                ccd, no filter
2456252.5542  0.0003  -0.0393   72915  This paper                      Kepler                ccd, no filter
2456253.1211  0.0003  -0.0393   72916  This paper                      Kepler                ccd, no filter
2456253.6865  0.0003  -0.0407   72917  This paper                      Kepler                ccd, no filter
2456254.2539  0.0003  -0.0401   72918  This paper                      Kepler                ccd, no filter
2456254.8193  0.0003  -0.0415   72919  This paper                      Kepler                ccd, no filter
2456255.3838  0.0003  -0.0439   72920  This paper                      Kepler                ccd, no filter
2456255.9512  0.0003  -0.0434   72921  This paper                      Kepler                ccd, no filter
2456256.5186  0.0003  -0.0428   72922  This paper                      Kepler                ccd, no filter
2456257.0830  0.0003  -0.0452   72923  This paper                      Kepler                ccd, no filter
2456257.6484  0.0003  -0.0466   72924  This paper                      Kepler                ccd, no filter
2456258.2168  0.0003  -0.0451   72925  This paper                      Kepler                ccd, no filter
2456258.7832  0.0003  -0.0455   72926  This paper                      Kepler                ccd, no filter
2456259.3486  0.0003  -0.0469   72927  This paper                      Kepler                ccd, no filter
2456259.9155  0.0003  -0.0469   72928  This paper                      Kepler                ccd, no filter
2456260.4824  0.0003  -0.0468   72929  This paper                      Kepler                ccd, no filter
2456261.0483  0.0003  -0.0477   72930  This paper                      Kepler                ccd, no filter
2456261.6147  0.0003  -0.0482   72931  This paper                      Kepler                ccd, no filter
2456262.1816  0.0003  -0.0481   72932  This paper                      Kepler                ccd, no filter
2456262.7480  0.0003  -0.0485   72933  This paper                      Kepler                ccd, no filter
2456263.3160  0.0040  -0.0474   72934  J.F. Le Borgne, 2012, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2456263.3164  0.0003  -0.0470   72934  This paper                      Kepler                ccd, no filter
2456263.8848  0.0003  -0.0455   72935  This paper                      Kepler                ccd, no filter
2456264.4478  0.0003  -0.0493   72936  This paper                      Kepler                ccd, no filter
2456265.0181  0.0003  -0.0459   72937  This paper                      Kepler                ccd, no filter
2456265.5859  0.0003  -0.0448   72938  This paper                      Kepler                ccd, no filter
2456266.1558  0.0003  -0.0418   72939  This paper                      Kepler                ccd, no filter
2456266.7217  0.0003  -0.0428   72940  This paper                      Kepler                ccd, no filter
2456267.2891  0.0003  -0.0422   72941  This paper                      Kepler                ccd, no filter
2456267.8589  0.0003  -0.0392   72942  This paper                      Kepler                ccd, no filter
2456269.5610  0.0003  -0.0376   72945  This paper                      Kepler                ccd, no filter
2456270.1279  0.0003  -0.0375   72946  This paper                      Kepler                ccd, no filter
2456270.6963  0.0003  -0.0360   72947  This paper                      Kepler                ccd, no filter
2456271.2617  0.0003  -0.0374   72948  This paper                      Kepler                ccd, no filter
2456271.8315  0.0003  -0.0344   72949  This paper                      Kepler                ccd, no filter
2456272.3994  0.0003  -0.0334   72950  This paper                      Kepler                ccd, no filter
2456272.9658  0.0003  -0.0338   72951  This paper                      Kepler                ccd, no filter
2456273.5356  0.0003  -0.0308   72952  This paper                      Kepler                ccd, no filter
2456274.1025  0.0003  -0.0308   72953  This paper                      Kepler                ccd, no filter
2456274.6699  0.0003  -0.0302   72954  This paper                      Kepler                ccd, no filter
2456275.2349  0.0003  -0.0321   72955  This paper                      Kepler                ccd, no filter
2456275.8022  0.0003  -0.0316   72956  This paper                      Kepler                ccd, no filter
2456276.3701  0.0003  -0.0305   72957  This paper                      Kepler                ccd, no filter
2456276.9370  0.0003  -0.0305   72958  This paper                      Kepler                ccd, no filter
2456277.5020  0.0003  -0.0324   72959  This paper                      Kepler                ccd, no filter
2456278.0698  0.0003  -0.0313   72960  This paper                      Kepler                ccd, no filter
2456278.6377  0.0003  -0.0303   72961  This paper                      Kepler                ccd, no filter
2456279.2021  0.0003  -0.0327   72962  This paper                      Kepler                ccd, no filter
2456279.7686  0.0003  -0.0331   72963  This paper                      Kepler                ccd, no filter
2456280.3369  0.0003  -0.0316   72964  This paper                      Kepler                ccd, no filter
2456280.9004  0.0003  -0.0349   72965  This paper                      Kepler                ccd, no filter
2456281.4697  0.0003  -0.0324   72966  This paper                      Kepler                ccd, no filter
2456282.0371  0.0003  -0.0319   72967  This paper                      Kepler                ccd, no filter
2456282.6040  0.0003  -0.0318   72968  This paper                      Kepler                ccd, no filter
2456283.1704  0.0003  -0.0323   72969  This paper                      Kepler                ccd, no filter
2456283.7363  0.0003  -0.0332   72970  This paper                      Kepler                ccd, no filter
2456284.3022  0.0003  -0.0341   72971  This paper                      Kepler                ccd, no filter
2456284.8687  0.0003  -0.0345   72972  This paper                      Kepler                ccd, no filter
2456285.4355  0.0003  -0.0345   72973  This paper                      Kepler                ccd, no filter
2456286.0020  0.0003  -0.0349   72974  This paper                      Kepler                ccd, no filter
2456286.5688  0.0003  -0.0348   72975  This paper                      Kepler                ccd, no filter
2456287.1348  0.0003  -0.0357   72976  This paper                      Kepler                ccd, no filter
2456287.7007  0.0003  -0.0367   72977  This paper                      Kepler                ccd, no filter
2456288.2651  0.0003  -0.0390   72978  This paper                      Kepler                ccd, no filter
2456288.8340  0.0003  -0.0370   72979  This paper                      Kepler                ccd, no filter
2456289.3965  0.0003  -0.0414   72980  This paper                      Kepler                ccd, no filter
2456289.9663  0.0003  -0.0384   72981  This paper                      Kepler                ccd, no filter
2456290.5288  0.0003  -0.0427   72982  This paper                      Kepler                ccd, no filter
2456291.0977  0.0003  -0.0407   72983  This paper                      Kepler                ccd, no filter
2456291.6626  0.0003  -0.0426   72984  This paper                      Kepler                ccd, no filter
2456292.2290  0.0003  -0.0430   72985  This paper                      Kepler                ccd, no filter
2456292.7935  0.0003  -0.0454   72986  This paper                      Kepler                ccd, no filter
2456293.3613  0.0003  -0.0444   72987  This paper                      Kepler                ccd, no filter
2456293.9263  0.0003  -0.0463   72988  This paper                      Kepler                ccd, no filter
2456294.4917  0.0003  -0.0477   72989  This paper                      Kepler                ccd, no filter
2456295.0586  0.0003  -0.0476   72990  This paper                      Kepler                ccd, no filter
2456295.6255  0.0003  -0.0476   72991  This paper                      Kepler                ccd, no filter
2456296.1895  0.0003  -0.0504   72992  This paper                      Kepler                ccd, no filter
2456296.7563  0.0003  -0.0504   72993  This paper                      Kepler                ccd, no filter
2456297.3257  0.0003  -0.0479   72994  This paper                      Kepler                ccd, no filter
2456297.8911  0.0003  -0.0493   72995  This paper                      Kepler                ccd, no filter
2456298.4561  0.0003  -0.0512   72996  This paper                      Kepler                ccd, no filter
2456299.0234  0.0003  -0.0506   72997  This paper                      Kepler                ccd, no filter
2456299.5918  0.0003  -0.0491   72998  This paper                      Kepler                ccd, no filter
2456300.1572  0.0003  -0.0505   72999  This paper                      Kepler                ccd, no filter
2456300.7261  0.0003  -0.0485   73000  This paper                      Kepler                ccd, no filter
2456301.2939  0.0003  -0.0475   73001  This paper                      Kepler                ccd, no filter
2456301.8599  0.0003  -0.0484   73002  This paper                      Kepler                ccd, no filter
2456302.4302  0.0003  -0.0449   73003  This paper                      Kepler                ccd, no filter
2456302.9946  0.0003  -0.0473   73004  This paper                      Kepler                ccd, no filter
2456303.5610  0.0003  -0.0477   73005  This paper                      Kepler                ccd, no filter
2456304.1294  0.0003  -0.0462   73006  This paper                      Kepler                ccd, no filter
2456305.2661  0.0003  -0.0431   73008  This paper                      Kepler                ccd, no filter
2456305.8335  0.0003  -0.0426   73009  This paper                      Kepler                ccd, no filter
2456306.4009  0.0003  -0.0420   73010  This paper                      Kepler                ccd, no filter
2456306.9688  0.0003  -0.0410   73011  This paper                      Kepler                ccd, no filter
2456307.5361  0.0003  -0.0405   73012  This paper                      Kepler                ccd, no filter
2456308.1035  0.0003  -0.0399   73013  This paper                      Kepler                ccd, no filter
2456308.6724  0.0003  -0.0379   73014  This paper                      Kepler                ccd, no filter
2456309.2383  0.0003  -0.0388   73015  This paper                      Kepler                ccd, no filter
2456309.8062  0.0003  -0.0378   73016  This paper                      Kepler                ccd, no filter
2456321.7114  0.0003  -0.0361   73037  This paper                      Kepler                ccd, no filter
2456322.2764  0.0003  -0.0380   73038  This paper                      Kepler                ccd, no filter
2456322.8428  0.0003  -0.0384   73039  This paper                      Kepler                ccd, no filter
2456323.4087  0.0003  -0.0393   73040  This paper                      Kepler                ccd, no filter
2456323.9756  0.0003  -0.0392   73041  This paper                      Kepler                ccd, no filter
2456324.5400  0.0003  -0.0416   73042  This paper                      Kepler                ccd, no filter
2456325.1084  0.0003  -0.0401   73043  This paper                      Kepler                ccd, no filter
2456325.6724  0.0003  -0.0430   73044  This paper                      Kepler                ccd, no filter
2456326.2402  0.0003  -0.0419   73045  This paper                      Kepler                ccd, no filter
2456326.8062  0.0003  -0.0429   73046  This paper                      Kepler                ccd, no filter
2456327.3716  0.0003  -0.0443   73047  This paper                      Kepler                ccd, no filter
2456327.9385  0.0003  -0.0442   73048  This paper                      Kepler                ccd, no filter
2456328.5029  0.0003  -0.0466   73049  This paper                      Kepler                ccd, no filter
2456329.0698  0.0003  -0.0465   73050  This paper                      Kepler                ccd, no filter
2456329.6357  0.0003  -0.0474   73051  This paper                      Kepler                ccd, no filter
2456330.1997  0.0003  -0.0503   73052  This paper                      Kepler                ccd, no filter
2456330.7686  0.0003  -0.0483   73053  This paper                      Kepler                ccd, no filter
2456331.8999  0.0003  -0.0506   73055  This paper                      Kepler                ccd, no filter
2456332.4658  0.0003  -0.0515   73056  This paper                      Kepler                ccd, no filter
2456333.0317  0.0003  -0.0525   73057  This paper                      Kepler                ccd, no filter
2456333.5972  0.0003  -0.0539   73058  This paper                      Kepler                ccd, no filter
2456334.1655  0.0003  -0.0523   73059  This paper                      Kepler                ccd, no filter
2456334.7329  0.0003  -0.0518   73060  This paper                      Kepler                ccd, no filter
2456335.2998  0.0003  -0.0517   73061  This paper                      Kepler                ccd, no filter
2456335.8662  0.0003  -0.0522   73062  This paper                      Kepler                ccd, no filter
2456336.4331  0.0003  -0.0521   73063  This paper                      Kepler                ccd, no filter
2456337.0000  0.0003  -0.0520   73064  This paper                      Kepler                ccd, no filter
2456337.5659  0.0003  -0.0530   73065  This paper                      Kepler                ccd, no filter
2456338.1338  0.0003  -0.0519   73066  This paper                      Kepler                ccd, no filter
2456338.7007  0.0003  -0.0519   73067  This paper                      Kepler                ccd, no filter
2456339.2681  0.0003  -0.0513   73068  This paper                      Kepler                ccd, no filter
2456339.8350  0.0003  -0.0513   73069  This paper                      Kepler                ccd, no filter
2456340.4028  0.0003  -0.0502   73070  This paper                      Kepler                ccd, no filter
2456340.9697  0.0003  -0.0502   73071  This paper                      Kepler                ccd, no filter
2456341.5356  0.0003  -0.0511   73072  This paper                      Kepler                ccd, no filter
2456342.1025  0.0003  -0.0510   73073  This paper                      Kepler                ccd, no filter
2456342.6704  0.0003  -0.0500   73074  This paper                      Kepler                ccd, no filter
2456343.2373  0.0003  -0.0499   73075  This paper                      Kepler                ccd, no filter
2456343.8037  0.0003  -0.0504   73076  This paper                      Kepler                ccd, no filter
2456344.3706  0.0003  -0.0503   73077  This paper                      Kepler                ccd, no filter
2456344.9395  0.0003  -0.0483   73078  This paper                      Kepler                ccd, no filter
2456345.5063  0.0003  -0.0482   73079  This paper                      Kepler                ccd, no filter
2456346.0732  0.0003  -0.0482   73080  This paper                      Kepler                ccd, no filter
2456346.6416  0.0003  -0.0467   73081  This paper                      Kepler                ccd, no filter
2456347.2080  0.0003  -0.0471   73082  This paper                      Kepler                ccd, no filter
2456347.7749  0.0003  -0.0470   73083  This paper                      Kepler                ccd, no filter
2456348.3447  0.0003  -0.0440   73084  This paper                      Kepler                ccd, no filter
2456348.9102  0.0003  -0.0454   73085  This paper                      Kepler                ccd, no filter
2456349.4785  0.0003  -0.0439   73086  This paper                      Kepler                ccd, no filter
2456350.0439  0.0003  -0.0453   73087  This paper                      Kepler                ccd, no filter
2456350.6133  0.0003  -0.0428   73088  This paper                      Kepler                ccd, no filter
2456351.1812  0.0003  -0.0418   73089  This paper                      Kepler                ccd, no filter
2456351.7485  0.0003  -0.0412   73090  This paper                      Kepler                ccd, no filter
2456352.3154  0.0003  -0.0412   73091  This paper                      Kepler                ccd, no filter
2456352.8857  0.0003  -0.0377   73092  This paper                      Kepler                ccd, no filter
2456353.4512  0.0003  -0.0391   73093  This paper                      Kepler                ccd, no filter
2456354.0190  0.0003  -0.0381   73094  This paper                      Kepler                ccd, no filter
2456354.5850  0.0003  -0.0390   73095  This paper                      Kepler                ccd, no filter
2456355.1543  0.0003  -0.0365   73096  This paper                      Kepler                ccd, no filter
2456355.7188  0.0003  -0.0389   73097  This paper                      Kepler                ccd, no filter
2456356.2876  0.0003  -0.0369   73098  This paper                      Kepler                ccd, no filter
2456356.8545  0.0003  -0.0368   73099  This paper                      Kepler                ccd, no filter
2456357.4214  0.0003  -0.0367   73100  This paper                      Kepler                ccd, no filter
2456359.6870  0.0003  -0.0385   73104  This paper                      Kepler                ccd, no filter
2456360.2529  0.0003  -0.0394   73105  This paper                      Kepler                ccd, no filter
2456360.8223  0.0003  -0.0369   73106  This paper                      Kepler                ccd, no filter
2456361.3862  0.0003  -0.0397   73107  This paper                      Kepler                ccd, no filter
2456361.9521  0.0003  -0.0407   73108  This paper                      Kepler                ccd, no filter
2456362.5186  0.0003  -0.0411   73109  This paper                      Kepler                ccd, no filter
2456363.0840  0.0003  -0.0425   73110  This paper                      Kepler                ccd, no filter
2456363.6489  0.0003  -0.0444   73111  This paper                      Kepler                ccd, no filter
2456364.2158  0.0003  -0.0443   73112  This paper                      Kepler                ccd, no filter
2456364.7812  0.0003  -0.0457   73113  This paper                      Kepler                ccd, no filter
2456365.3472  0.0003  -0.0467   73114  This paper                      Kepler                ccd, no filter
2456365.9126  0.0003  -0.0481   73115  This paper                      Kepler                ccd, no filter
2456366.4795  0.0003  -0.0480   73116  This paper                      Kepler                ccd, no filter
2456367.0454  0.0003  -0.0489   73117  This paper                      Kepler                ccd, no filter
2456367.6128  0.0003  -0.0484   73118  This paper                      Kepler                ccd, no filter
2456368.1787  0.0003  -0.0493   73119  This paper                      Kepler                ccd, no filter
2456368.7441  0.0003  -0.0507   73120  This paper                      Kepler                ccd, no filter
2456369.3110  0.0003  -0.0506   73121  This paper                      Kepler                ccd, no filter
2456369.8779  0.0003  -0.0506   73122  This paper                      Kepler                ccd, no filter
2456370.4438  0.0003  -0.0515   73123  This paper                      Kepler                ccd, no filter
2456371.0103  0.0003  -0.0519   73124  This paper                      Kepler                ccd, no filter
2456371.5771  0.0003  -0.0519   73125  This paper                      Kepler                ccd, no filter
2456372.1426  0.0003  -0.0533   73126  This paper                      Kepler                ccd, no filter
2456372.7104  0.0003  -0.0522   73127  This paper                      Kepler                ccd, no filter
2456373.2749  0.0003  -0.0546   73128  This paper                      Kepler                ccd, no filter
2456373.8438  0.0003  -0.0526   73129  This paper                      Kepler                ccd, no filter
2456374.4087  0.0003  -0.0545   73130  This paper                      Kepler                ccd, no filter
2456374.9766  0.0003  -0.0535   73131  This paper                      Kepler                ccd, no filter
2456375.5410  0.0003  -0.0559   73132  This paper                      Kepler                ccd, no filter
2456376.1089  0.0003  -0.0548   73133  This paper                      Kepler                ccd, no filter
2456376.6738  0.0003  -0.0567   73134  This paper                      Kepler                ccd, no filter
2456377.2412  0.0003  -0.0562   73135  This paper                      Kepler                ccd, no filter
2456377.8071  0.0003  -0.0571   73136  This paper                      Kepler                ccd, no filter
2456378.3750  0.0003  -0.0560   73137  This paper                      Kepler                ccd, no filter
2456378.9404  0.0003  -0.0575   73138  This paper                      Kepler                ccd, no filter
2456379.5083  0.0003  -0.0564   73139  This paper                      Kepler                ccd, no filter
2456380.0742  0.0003  -0.0573   73140  This paper                      Kepler                ccd, no filter
2456380.6411  0.0003  -0.0573   73141  This paper                      Kepler                ccd, no filter
2456381.2080  0.0003  -0.0572   73142  This paper                      Kepler                ccd, no filter
2456381.7759  0.0003  -0.0562   73143  This paper                      Kepler                ccd, no filter
2456382.3423  0.0003  -0.0566   73144  This paper                      Kepler                ccd, no filter
2456382.9126  0.0003  -0.0531   73145  This paper                      Kepler                ccd, no filter
2456383.4771  0.0003  -0.0555   73146  This paper                      Kepler                ccd, no filter
2456384.0459  0.0003  -0.0535   73147  This paper                      Kepler                ccd, no filter
2456384.6118  0.0003  -0.0544   73148  This paper                      Kepler                ccd, no filter
2456385.1821  0.0003  -0.0509   73149  This paper                      Kepler                ccd, no filter
2456385.7476  0.0003  -0.0524   73150  This paper                      Kepler                ccd, no filter
2456386.3159  0.0003  -0.0508   73151  This paper                      Kepler                ccd, no filter
2456386.8828  0.0003  -0.0508   73152  This paper                      Kepler                ccd, no filter
2456387.4521  0.0003  -0.0483   73153  This paper                      Kepler                ccd, no filter
2456388.0181  0.0003  -0.0492   73154  This paper                      Kepler                ccd, no filter
2456388.5884  0.0003  -0.0457   73155  This paper                      Kepler                ccd, no filter
2456389.1548  0.0003  -0.0461   73156  This paper                      Kepler                ccd, no filter
2456389.7217  0.0003  -0.0461   73157  This paper                      Kepler                ccd, no filter
2456390.2896  0.0003  -0.0450   73158  This paper                      Kepler                ccd, no filter
2456390.8589  0.0003  -0.0425   73159  This paper                      Kepler                ccd, no filter
2456426.5620  0.0020  -0.0501   73222  J.F. Le Borgne, 2013, pr. com.  T. de France          ccd         V filter                          
2456426.5640  0.0020  -0.0481   73222  J.F. Le Borgne, 2013, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2456435.6290  0.0020  -0.0524   73238  J.F. Le Borgne, 2013, pr. com.  T. de France          ccd         V filter                          
2456435.6300  0.0020  -0.0514   73238  J.F. Le Borgne, 2013, pr. com.  T. de France          ccd         U filter                          
2456438.4650  0.0020  -0.0506   73243  J.F. Le Borgne, 2013, pr. com.  M. Audejean           ccd         V filter                          
2456439.5989  0.0015  -0.0504   73245  J.F. Le Borgne, 2013, pr. com.  M. Audejean           ccd         V filter                          
2456439.5990  0.0030  -0.0503   73245  J.F. Le Borgne, 2013, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2456447.5270  0.0020  -0.0580   73259  J.F. Le Borgne, 2013, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2456456.5895  0.0013  -0.0649   73275  J.F. Le Borgne, 2013, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2456459.4270  0.0030  -0.0615   73280  J.F. Le Borgne, 2013, pr. com.  T. de France          ccd         B filter                          
2456459.4285  0.0018  -0.0600   73280  J.F. Le Borgne, 2013, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2456459.4290  0.0020  -0.0595   73280  J.F. Le Borgne, 2013, pr. com.  T. de France          ccd         U filter                          
2456459.4290  0.0030  -0.0595   73280  J.F. Le Borgne, 2013, pr. com.  T. de France          ccd         V filter                          
2456459.4360  0.014   -0.0525   73280  Ferrand, Vandenbroere, 2013     M. Dumont             vis
2456460.5627  0.0015  -0.0595   73282  J.F. Le Borgne, 2013, pr. com.  T. de France          ccd         U filter                          
2456460.5631  0.0016  -0.0591   73282  J.F. Le Borgne, 2013, pr. com.  T. de France          ccd         B filter                          
2456460.5640  0.0020  -0.0582   73282  J.F. Le Borgne, 2013, pr. com.  T. de France          ccd         V filter                          
2456480.4055  0.0020  -0.0560   73317  J.F. Le Borgne, 2013, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2456480.4320  0.008   -0.0295   73317  Ferrand, Vandenbroere, 2013     M. Dumont             vis
2456481.5330  0.0022  -0.0621   73319  J.F. Le Borgne, 2013, pr. com.  C. Buil               ccd         spectrophotometry, sym. U filter  
2456481.5380  0.0014  -0.0571   73319  J.F. Le Borgne, 2013, pr. com.  C. Buil               ccd         spectrophotometry, sym. B filter  
2456481.5381  0.0013  -0.0570   73319  J.F. Le Borgne, 2013, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2456481.5384  0.0025  -0.0567   73319  J.F. Le Borgne, 2013, pr. com.  C. Buil               ccd         spectrophotometry, sym. V filter  
2456481.5409  0.0029  -0.0542   73319  J.F. Le Borgne, 2013, pr. com.  C. Buil               ccd         spectrophotometry, sym. R filter  
2456485.4930  0.011   -0.0700   73326  Ferrand, Vandenbroere, 2013     M. Dumont             vis
2456485.4991  0.0028  -0.0639   73326  J.F. Le Borgne, 2013, pr. com.  E. Conseil            dslr        green channel                     
2456489.4750  0.0014  -0.0558   73333  J.F. Le Borgne, 2013, pr. com.  C. Buil               ccd         spectrophotometry, sym. R filter  
2456489.4753  0.0017  -0.0555   73333  J.F. Le Borgne, 2013, pr. com.  C. Buil               ccd         spectrophotometry, sym. V filter  
2456489.4760  0.0024  -0.0548   73333  J.F. Le Borgne, 2013, pr. com.  C. Buil               ccd         spectrophotometry, sym. U filter  
2456489.4763  0.0014  -0.0545   73333  J.F. Le Borgne, 2013, pr. com.  C. Buil               ccd         spectrophotometry, sym. B filter  
2456494.5624  0.0017  -0.0699   73342  J.F. Le Borgne, 2013, pr. com.  T. de France          ccd         V filter                          
2456494.5642  0.0034  -0.0681   73342  J.F. Le Borgne, 2013, pr. com.  T. de France          ccd         B filter                          
2456494.5674  0.0021  -0.0649   73342  J.F. Le Borgne, 2013, pr. com.  T. de France          ccd         U filter                          
2456506.4737  0.0026  -0.0622   73363  J.F. Le Borgne, 2013, pr. com.  T. de France          ccd         V filter                          
2456506.4743  0.0050  -0.0616   73363  J.F. Le Borgne, 2013, pr. com.  T. de France          ccd         B filter                          
2456506.4766  0.0025  -0.0593   73363  J.F. Le Borgne, 2013, pr. com.  J.F. Le Borgne        ccd         VTT-1 Sant Feliu de Guixols       
2456506.4774  0.0035  -0.0585   73363  J.F. Le Borgne, 2013, pr. com.  T. de France          ccd         U filter                          
2456508.744   0.004   -0.0592   73367  This paper                      H. Smith et al.       ccd         V filter, MSU campus
2456515.5444  0.0020  -0.0609   73379  J.F. Le Borgne, 2013, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2456515.5446  0.0023  -0.0607   73379  J.F. Le Borgne, 2013, pr. com.  T. de France          ccd         V filter                          
2456515.5460  0.0023  -0.0593   73379  J.F. Le Borgne, 2013, pr. com.  T. de France          ccd         B filter                          
2456515.5492  0.0027  -0.0561   73379  J.F. Le Borgne, 2013, pr. com.  T. de France          ccd         U filter                          
2456518.3784  0.0017  -0.0610   73384  J.F. Le Borgne, 2013, pr. com.  M. Audejean           ccd         V filter                          
2456520.6422  0.0021  -0.0646   73388  J.F. Le Borgne, 2013, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2456522.3410  0.0022  -0.0663   73391  J.F. Le Borgne, 2013, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2456523.4744  0.0022  -0.0666   73393  J.F. Le Borgne, 2013, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2456527.4400  0.0027  -0.0688   73400  J.F. Le Borgne, 2013, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2456527.4410  0.0026  -0.0678   73400  J.F. Le Borgne, 2013, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2456535.3740  0.0024  -0.0705   73414  J.F. Le Borgne, 2013, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2456535.4060  0.004   -0.0385   73414  Ferrand, Vandenbroere, 2013     M. Dumont             vis
2456539.3409  0.0030  -0.0715   73421  J.F. Le Borgne, 2013, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2456539.3446  0.0018  -0.0678   73421  J.F. Le Borgne, 2013, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2456540.4760  0.0023  -0.0700   73423  J.F. Le Borgne, 2013, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2456541.6165  0.0037  -0.0632   73425  J.F. Le Borgne, 2013, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2456549.5525  0.0032  -0.0629   73439  J.F. Le Borgne, 2013, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2456556.3531  0.0041  -0.0643   73451  J.F. Le Borgne, 2013, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2456557.4847  0.0018  -0.0664   73453  J.F. Le Borgne, 2013, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                  
2456557.4900  0.0040  -0.0611   73453  J.F. Le Borgne, 2013, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2456558.6206  0.0031  -0.0642   73455  J.F. Le Borgne, 2013, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2456560.3184  0.0028  -0.0669   73458  J.F. Le Borgne, 2013, pr. com.  A. Klotz              ccd         VTT-3.2 Guitalens                 
2456603.3910  0.0030  -0.0738   73534  J.F. Le Borgne, 2013, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                            
2456624.3630  0.0030  -0.0747   73571  J.F. Le Borgne, 2013, pr. com.  J.F. Le Borgne        ccd         VTT-1 Escalquens                            

